Milky Way scattering properties and intrinsic sizes of active galactic nuclei cores probed by very long baseline interferometry surveys of compact extragalactic radio sources

We have measured the angular sizes of radio cores of active galactic nuclei (AGN) and analyzed their sky distributions and frequency dependencies to study synchrotron opacity in AGN jets and the strength of angular broadening in the interstellar medium. We have used archival very long baseline interferometry (VLBI) data of more than 3000 compact extragalactic radio sources observed at frequencies, $\nu$, from 2 to 43 GHz to measure the observed angular size of VLBI cores. We have found a significant increase in the angular sizes of the extragalactic sources seen through the Galactic plane ($|b|\lesssim10^\circ$) at 2, 5 and 8 GHz, about 1/3 of which show significant scattering. These sources are mainly detected in directions to the Galactic bar, the Cygnus region, and a region with galactic longitudes $220^\circ\lesssim l\lesssim260^\circ$ (the Fitzgerald window). The strength of interstellar scattering of the AGNs is found to correlate with the Galactic H$\alpha$ intensity, free-electron density, and Galactic rotation measure. The dependence of scattering strengths on source redshift is insignificant, suggesting that the dominant scattering screens are located in our Galaxy. The observed angular size of Sgr A$^\ast$ is found to be the largest among thousands of AGN observed over the sky; we discuss possible reasons of this strange result. Excluding extragalactic radio sources with significant scattering, we find that angular size of opaque cores in AGN scales typically as $\nu^{-1}$ confirming predictions of a conical synchrotron jet model with equipartition.

==> anc/ReadMe <==
J/MNRAS/452/4274    Scattering Properties of the Milky Way   (Pushkarev+, 2015)
================================================================================
Milky Way scattering properties and intrinsic sizes of active galactic nuclei
cores probed by very long baseline interferometry surveys of compact
extragalactic radio sources.
    Pushkarev A.B., Kovalev Y.Y.
    <Mon. Not. R. Astron. Soc. 452, 4274 (2015)>
    =2015MNRAS.452.4274P        (SIMBAD/NED BibCode)
================================================================================
ADC_Keywords: Galaxies, radio ; Interferometry ; VLBI ; Interstellar medium
Keywords: scattering - Galaxy: centre - galaxies: active - ISM: general: Sgr A -
          galaxies: jets

Abstract:
    We have measured the angular sizes of radio cores of active galactic
    nuclei (AGN) and analyzed their sky distributions and frequency
    dependencies to study synchrotron opacity in AGN jets and the strength
    of angular broadening in the interstellar medium. We have used
    archival very long baseline interferometry (VLBI) data of more than
    3000 compact extragalactic radio sources observed at frequencies,
    {nu}, from 2 to 43GHz to measure the observed angular size of VLBI
    cores. We have found a significant increase in the angular sizes of
    the extragalactic sources seen through the Galactic plane
    (|b|<10{deg}) at 2, 5 and 8GHz, about 1/3 of which show significant
    scattering. These sources are mainly detected in directions to the
    Galactic bar, the Cygnus region, and a region with galactic longitudes
    220{deg}<l<260{deg} (the Fitzgerald window). The strength of
    interstellar scattering of the AGNs is found to correlate with the
    Galactic H{alpha} intensity, free-electron density, and Galactic
    rotation measure. The dependence of scattering strengths on source
    redshift is insignificant, suggesting that the dominant scattering
    screens are located in our Galaxy. The observed angular size of Sgr-A*
    is found to be the largest among thousands of AGN observed over the
    sky; we discuss possible reasons of this strange result. Excluding
    extragalactic radio sources with significant scattering, we find that
    angular size of opaque cores in AGN scales typically as {nu}^-1^
    confirming predictions of a conical synchrotron jet model with
    equipartition.

Description:
    File table2 contains the name of the sources and their Galactic
    coordinates, redshift, apparent angular size of the VLBI cores.

File Summary:
--------------------------------------------------------------------------------
 FileName      Lrecl  Records   Explanations
--------------------------------------------------------------------------------
ReadMe            80        .   This file
table2.dat        68     4963   Apparent angular sizes of the VLBI cores of AGN
--------------------------------------------------------------------------------

Byte-by-byte Description of file: table2.dat
--------------------------------------------------------------------------------
   Bytes Format Units   Label     Explanations
--------------------------------------------------------------------------------
   1- 10  A10   ---     Source    Source name (J2000)
  12- 18  F7.3  deg     GLAT      Galactic latitude (1)
  20- 26  F7.3  deg     GLON      Galactic longitude (1)
  28- 32  F5.3  ---     z         ? Redshift (2)
  34- 38  F5.2  mas     theta2    ? FWHM angular size of VLBI core at  2GHz (3)
  40- 44  F5.2  mas     theta5    ? FWHM angular size of VLBI core at  5GHz (3)
  46- 50  F5.2  mas     theta8    ? FWHM angular size of VLBI core at  8GHz (3)
  52- 56  F5.2  mas     theta15   ? FWHM angular size of VLBI core at 15GHz (3)
  58- 62  F5.2  mas     theta24   ? FWHM angular size of VLBI core at 24GHz (3)
  64- 68  F5.2  mas     theta43   ? FWHM angular size of VLBI core at 43GHz (3)
--------------------------------------------------------------------------------
Note (1): The Galactic coordinates were calculated from coordinate positions
  taken from the Radio Fundamental Catalog (http://astrogeo.org/rfc) as derived
  from analysis of all VLBI observations made in absolute astrometry and
  geodesy mode.
Note (2): Redshifts taken from
   http://www.gao.spb.ru/english/as/ac_vlbi/ocars.txt
Note on (3): If a source was observed over multiple epochs, the median of the
   observed angular size is given.
--------------------------------------------------------------------------------

Acknowledgements:
    Alexander Pushkarev, pushkarev.alexander(at)gmail.com

================================================================================
(End)  Alexander Pushkarev [CrAO, Russia], Patricia Vannier [CDS]    19-Aug-2015


==> anc/table2.dat <==
# Authors: Pushkarev A.B., Kovalev Y.Y.
# Table 2: Apparent angular sizes of VLBI cores of 4963 AGN determined by 
#          a modelfit.
#=========================================================================
# Byte-by-byte Description of file: table2.dat
#-------------------------------------------------------------------------
#  Bytes Format Units  Label     Explanations
#-------------------------------------------------------------------------
#  1- 10 A10    ---    Source    Source name (J2000)
# 12- 18 F7.3   deg    b         Galactic latitude
# 20- 26 F7.3   deg    l         Galactic longitude
# 28- 32 F5.3   ---    z         ?Redshift (reference)
# 34- 38 F5.2   mas    theta_2   ?FWHM angular size of VLBI core at  2 GHz
# 40- 44 F5.2   mas    theta_5   ?FWHM angular size of VLBI core at  5 GHz
# 46- 50 F5.2   mas    theta_8   ?FWHM angular size of VLBI core at  8 Ghz
# 62- 66 F5.2   mas    theta_15  ?FWHM angular size of VLBI core at 15 GHz
# 58- 62 F5.2   mas    theta_24  ?FWHM angular size of VLBI core at 24 GHz
# 64- 68 F5.2   mas    theta_43  ?FWHM angular size of VLBI core at 43 GHz
#-------------------------------------------------------------------------
# Note on b and l:
#     The Galactic coordinates were calculated from coordinate positions 
#     taken from the Radio Fundamental Catalog
#     (http://astrogeo.org/rfc) as derived from analysis of all VLBI
#     observations made in absolute astrometry and geodesy mode.
# Note on theta:
#     If a source was observed over multiple epochs, the median of the 
#     observed angular size is given.
# Reference: redshifts taken from
#     http://www.gao.spb.ru/english/as/ac_vlbi/ocars.txt
#-------------------------------------------------------------------------
J0000-3221 -77.752   4.707 1.275  0.98        0.45                  
J0000+4054 -20.968 112.799        3.65        2.90                  
J0001+1456 -46.228 105.443 0.399        1.16                        
J0001+1914 -42.054 106.930 3.100  0.94        0.19                  
J0001+4440 -17.292 113.708              0.46                        
J0001+6051  -1.419 116.909        4.30        1.02                  
J0002-2153 -77.642  55.425                    0.24                  
J0003-1547 -74.105  76.092 0.508              0.54                  
J0003-1927 -76.560  65.260 2.000  1.52        0.94                  
J0003+2129 -40.002 108.337 0.450              0.34  0.17            
J0003+4807 -13.996 114.832        1.43                              
J0004-1148 -71.080  84.734 0.860  3.25        0.81                  
J0004+2019 -41.207 108.346 0.677              0.76  0.21            
J0005+0524 -55.612 102.379 1.887  1.38        0.64                  
J0005+1609 -45.326 107.386 0.451  0.89        0.31                  
J0005-1648 -75.148  74.683 0.775              0.43                  
J0005+1950 -41.742 108.520              1.05                        
J0005-3445 -77.485 352.580                    0.33                  
J0005+3820 -23.674 113.278 0.229  0.56        0.27  0.13            
J0005+5428  -7.788 116.232 0.504                          0.32      
J0006-0623 -66.647  93.574 0.347  1.42        0.36  0.27            
J0006+1235 -48.797 106.180 0.980              0.64                  
J0006+1415 -47.224 107.024 3.200        0.70                        
J0006+1728 -44.105 108.098 2.890        0.89                        
J0006+2422 -37.382 110.186 1.684              0.41                  
J0006-2955 -79.643  14.641 0.680  1.18        0.59                  
J0007+1027 -50.956 105.867 0.400        1.73                        
J0007+5706  -5.266 117.076        1.41        0.34                  
J0008+1144 -49.735 106.422 0.400  1.27        0.68                  
J0008-1329 -73.067  84.515              0.34                        
J0008-2339 -79.599  50.107 1.412  1.61        0.43                  
J0008-2559 -80.320  37.343        1.05        1.06                  
J0008-3601 -77.268 346.045        1.51                              
J0008+6837   6.077 119.090       14.51        0.93                  
J0009+0628 -54.869 104.493 1.496  0.92  2.03  0.18  0.12            
J0009+1513 -46.452 108.315 2.205        0.54                        
J0009+1803 -43.684 109.186 0.310        0.73                        
J0009+4001 -22.122 114.261 1.830  1.34        0.33                  
J0009+7603  13.391 120.435                    0.55                  
J0009+7724  14.730 120.662                    0.62                  
J0010-0433 -65.366  97.534              0.44                        
J0010+1058 -50.625 107.047 0.089  0.83  0.48  0.27  0.14  0.10  0.05
J0010+1724 -44.377 109.301 1.601  0.88        0.52                  
J0010+2047 -41.060 110.268 0.600              0.40                  
J0010-2157 -79.432  60.130        0.76        0.36                  
J0010-2945 -80.683  14.255 2.344  0.54        0.78                  
J0010-4153 -73.070 329.751 1.120              1.88                  
J0010+4412 -18.047 115.303        0.89        0.20                  
J0011+0823 -53.184 106.405 1.403              0.32  0.09  0.28  0.17
J0011-1434 -74.394  84.605        1.15        0.74                  
J0011-2612 -80.927  36.525 1.096  0.61        0.32                  
J0011+7045   8.144 119.694        0.97        0.23                  
J0012+3353 -28.294 113.897 1.682  1.00        0.27                  
J0012-3954 -74.939 332.526        0.33        0.17                  
J0012+4704 -15.276 116.142        1.30        0.15                  
J0013-0423 -65.569  99.855 1.075  0.66        0.24                  
J0013-1513 -75.168  84.419 1.838              0.71                  
J0013-1854 -78.087  74.700 0.095        0.63                        
J0013+4051 -21.444 115.309 0.255  0.56  0.70  0.15  0.08            
J0013+4636 -15.765 116.204        0.75        0.70                  
J0014+0854 -52.865 107.703 0.163        0.82                        
J0014+6117  -1.264 118.616                    0.27        0.09      
J0015-1807 -77.779  78.592        2.61        0.32                  
J0015+3052 -31.369 113.993 1.619              0.58                  
J0015+3216 -29.975 114.135                    0.21                  
J0016-0015 -61.822 104.067 1.576  1.00        0.25                  
J0016-2343 -81.331  54.116 0.064  1.97                              
J0017-0512 -66.647 101.308 0.227  1.38        0.30  0.12            
J0017+1451 -47.226 110.919 0.303  0.95        0.26                  
J0017-2748 -82.550  25.860 1.169  3.51        0.41                  
J0017+5312  -9.335 117.917 2.574  2.14        0.56  0.26            
J0017+8135  18.802 121.679 3.366  0.81  0.63  0.27  0.31  0.26      
J0019+2021 -41.889 112.967              1.16  0.37        0.10  0.08
J0019+2956 -32.433 114.834 0.024  4.30                              
J0019-3031 -82.270   5.094 2.677  0.92        0.36                  
J0019+4537 -16.881 117.171              0.77                        
J0019+7327  10.727 120.712 1.781  1.03  0.57  0.46  0.12  0.11  0.07
J0021+7150   9.109 120.608        0.76        0.34                  
J0021+7312  10.468 120.804 0.821  2.11        1.34                  
J0022+0014 -62.232 107.276 0.305  3.30                              
J0022+0608 -56.010 110.076 0.640  0.50        0.18        0.10      
J0022+4525 -17.139 117.622 1.897              0.25                  
J0023+0417 -57.878 109.882 0.100        1.42                        
J0023+4456 -17.649 117.835 1.062  0.84                              
J0024-0412 -66.205 106.321 1.946              0.31                  
J0024-0811 -69.975 102.812 2.071  3.22        0.15                  
J0024+2439 -37.807 115.235 1.444  1.09        0.37                  
J0024-4202 -74.125 321.413 0.937  3.33                              
J0024+4644 -15.883 118.182                    0.26                  
J0025-2227 -82.474  69.889 0.834  0.59        0.35                  
J0025-2602 -84.170  42.344 0.322  3.35        3.31                  
J0025+3919 -23.269 117.530 1.946  0.98                              
J0026-1112 -73.070 101.864 1.118  1.60        0.49                  
J0026+3508 -27.453 117.302 0.333  1.82        1.23                  
J0027+0929 -52.900 113.018 1.400  2.81        0.34                  
J0027+2241 -39.831 115.731 1.119  1.10        0.76                  
J0027+4514 -17.421 118.626 0.971  0.32        0.24                  
J0027+5958  -2.746 119.951        1.89        0.14        0.11      
J0028+0757 -54.478 113.309              0.75                        
J0028+2000 -42.538 115.678 1.552  0.58        0.17                  
J0029-0113 -63.547 110.337 0.086  1.32        0.71                  
J0029+0509 -57.262 112.657 1.633  2.15        0.71                  
J0029+0554 -56.547 113.190 1.317  1.32        0.29  0.09            
J0029+3244 -29.898 117.692              0.95                        
J0029+3456 -27.708 117.862 0.517  2.76  2.35  1.23  1.08            
J0030-0211 -64.573 110.759 2.100              0.22                  
J0030-4224 -74.119 317.395 0.495  1.67        0.51                  
J0030+5904  -3.692 120.336        4.73                              
J0030+7037   7.829 121.228        0.95        0.25                  
J0031-1426 -76.521 102.326        1.41        0.61                  
J0032-1541 -77.716 100.610 0.635        0.36                        
J0034-1833 -80.624  98.295              0.75                        
J0034+2126 -41.250 117.687              1.18                        
J0034-2303 -84.474  79.504              2.08                        
J0034+2754 -34.819 118.502 2.964  3.07                              
J0035+1438 -48.064 117.311 2.465  0.91        0.39                  
J0035+6130  -1.304 121.091        1.91        0.53                  
J0036+1007 -52.561 116.904 1.914        0.69                        
J0036+1434 -48.148 117.609        1.61        0.20                  
J0037+0808 -54.574 117.058 1.800              0.44                  
J0037+1109 -51.557 117.470 1.300  0.56        0.32                  
J0037+1625 -46.325 118.267 1.000        0.55                        
J0037+2141 -41.056 118.672 0.598        0.76                        
J0037-2145 -83.733  91.230 2.513  1.47        0.41                  
J0037+3659 -25.805 119.968 0.366  1.44                              
J0037+3938 -23.157 120.105 1.938  1.73        0.38                  
J0038-0207 -64.803 115.296 0.220  1.38        0.42                  
J0038-0329 -66.165 114.893 1.858  1.52        0.28                  
J0038+1856 -43.827 118.752 1.193        0.36                        
J0038-2120 -83.499  95.338 0.338  3.43        2.16                  
J0038+2303 -39.711 119.021 0.096        2.19                        
J0038-2459 -86.343  68.161 0.498  0.83        0.26                  
J0038+4137 -21.187 120.390 1.353  1.14  1.63  0.26  0.23            
J0038+5035 -12.228 120.895        1.72        0.53                  
J0039-0942 -72.343 112.933 2.102  1.00                              
J0039+1411 -48.574 118.684 1.738  0.56        0.38                  
J0039-1854 -81.312 103.607        1.24                              
J0039+4900 -13.818 121.032        0.97        0.23                  
J0040-0146 -64.523 116.904 1.178  1.61        0.43  0.26  0.20      
J0040-3225 -84.200 326.460 0.524  2.46        0.46                  
J0041+1339 -49.140 119.229        1.10        0.73                  
J0042+1009 -52.648 119.471 1.657              0.44                  
J0042+2320 -39.487 120.215 1.426  1.09  0.57  0.51  0.26            
J0042+5708  -5.706 121.758 1.141  1.11        0.41        0.06      
J0043+0502 -57.770 119.422              0.25                        
J0043+7344  10.872 122.468              1.69                        
J0044+1855 -43.925 120.789 0.700              0.31                  
J0044+6803   5.187 122.382        2.10        0.23        0.09      
J0045+2127 -41.388 121.103        0.98                              
J0045-3900 -78.063 308.578        2.53        0.60                  
J0046+2456 -37.914 121.475 0.747  0.63        0.23                  
J0046+3900 -23.850 122.013 0.958  0.70        0.41                  
J0047+5657  -5.905 122.393 0.747  1.12        0.15        0.16      
J0048+0640 -56.198 121.902 3.580              0.38                  
J0048+3157 -30.911 122.344 0.015  1.15        0.40  0.20  0.12      
J0049+0237 -60.251 122.136 1.440  0.98        0.25                  
J0049+2253 -39.981 122.274              0.74                        
J0049-3116 -85.830 309.053 2.718              0.53                  
J0049+5128 -11.400 122.713 0.869              0.26                  
J0050-0452 -67.743 122.290 0.920              0.28                  
J0050-0929 -72.356 122.390 0.634  0.59  0.27  0.17  0.07  0.06  0.05
J0050-1201 -74.889 122.051              0.57                        
J0051-0650 -69.706 122.784 1.975  1.22        0.49                  
J0051-4226 -74.686 303.195 1.749  0.63        0.26                  
J0051+4459 -17.878 123.032 1.254  1.35        0.70                  
J0052+1633 -46.321 123.404              0.71                        
J0052-2825 -88.658 289.370 1.643  1.40                              
J0052+4402 -18.823 123.195 2.623  1.11        0.40                  
J0052+8627  23.591 123.019        1.32        0.19                  
J0053-0727 -70.323 124.598                    0.67                  
J0053+2925 -33.450 123.600 1.832  1.56        0.26                  
J0054-1953 -82.720 128.782        2.36        0.24                  
J0054+6811   5.316 123.266        2.66        0.26        0.26      
J0055-1217 -75.145 126.583        0.92        0.19                  
J0056+1625 -46.431 124.908 0.206  1.27        0.10                  
J0056+3142 -31.157 124.228              1.12                        
J0057-0024 -63.244 126.247 2.752  1.83                              
J0057+0805 -54.749 125.520              2.29                        
J0057+3021 -32.499 124.631 0.017  1.61  1.02  0.59  0.30            
J0058-0539 -68.478 127.511 1.246        1.12  0.28                  
J0058+0620 -56.492 126.208 0.592              0.17                  
J0058-3234 -84.371 288.678 1.370              0.35                  
J0058+3311 -29.660 124.709 1.369  0.71                              
J0058-3347 -83.169 290.997                    0.19                  
J0059+0006 -62.923 127.207 0.719  3.97        0.52                  
J0059+5812  -4.647 124.114        2.04        0.40        0.07      
J0100+3345 -29.081 125.188 2.143  0.97        0.30                  
J0100+6808   5.284 123.881        2.03        0.84        0.80      
J0101+1639 -46.136 126.639 0.400  1.23        0.54                  
J0101-2831 -87.305 244.745 1.694  4.96                              
J0101+5004 -12.761 124.619 2.547  1.01        0.82                  
J0102+0944 -53.042 127.448 1.100        0.44                        
J0102-2646 -87.413 205.844 1.606  2.69        0.57                  
J0102+5824  -4.436 124.487 0.644  1.00  0.61  0.17  0.10  0.08  0.04
J0103-1222 -74.971 134.672        2.55                              
J0104+1134 -51.177 127.981                    0.18                  
J0104-2416 -85.825 170.633 1.747              0.25                  
J0104+2949 -32.972 126.284 1.200        0.33                        
J0105+4819 -14.485 125.471        0.96  0.47  0.33                  
J0105+5125 -11.381 125.234        2.16                              
J0106-0155 -64.546 131.716 2.201  1.79        1.09                  
J0106-0315 -65.854 132.359 2.400              0.33                  
J0106+1300 -49.704 128.699        1.64                              
J0106+1951 -42.872 127.956        0.93        0.19                  
J0106+2539 -37.094 127.166 0.199              0.82                  
J0106-2718 -86.661 216.860 2.487              0.53                  
J0106-4034 -76.189 290.734 0.584  0.73  0.25  0.27                  
J0107+1312 -49.476 129.123 0.760  1.25        0.47                  
J0107+2611 -36.541 127.569 0.522              0.50                  
J0108-0037 -63.182 132.459 1.375  1.37        1.26                  
J0108+0135 -60.991 131.895 2.099  1.37  0.86  0.27  0.15            
J0109+1816 -44.401 128.885 0.145  0.93        0.25                  
J0109+3149 -30.883 127.461 1.710  1.80        0.43                  
J0109+6133  -1.236 125.182 0.783  1.26              0.09  0.09      
J0110-0415 -66.681 135.091 0.110              0.15                  
J0110+0714 -55.316 131.350              0.50                        
J0110-0741 -70.030 137.198 1.776  1.85                              
J0110-1648 -78.768 147.221 0.780  2.60        0.42                  
J0110+6805   5.287 124.757 0.290  2.72        0.56  0.23  0.21      
J0111-1317 -75.348 143.113 2.420  0.84                              
J0111-2010 -81.680 157.409              1.25                        
J0111+3906 -23.596 127.271 0.668  1.55  1.45  0.96  0.39            
J0112-0328 -65.813 136.014 0.772        0.54                        
J0112+2244 -39.878 129.211 0.265  0.72        0.20  0.12  0.08      
J0112+3208 -30.515 128.258 0.603              0.35  0.09  0.13      
J0112+3522 -27.307 127.766 0.450  0.60              0.12            
J0113+0222 -60.015 134.190 0.047  1.02        0.34  0.21  0.15      
J0113+1324 -49.092 131.361 0.685  1.50        0.17                  
J0113+2958 -32.659 128.651 0.363        1.18                        
J0113+4948 -12.909 126.640 0.389  1.23        0.20        0.08      
J0114-2419 -84.010 186.444                    0.52                  
J0115-0127 -63.694 136.550 1.365  1.06        0.49  0.45            
J0115-2804 -84.608 224.565 2.579  0.97        0.67                  
J0115-3049 -83.523 249.205 1.414  0.47        0.72                  
J0116-1136 -73.422 144.737 0.670  1.22  1.15  0.35  0.13            
J0116+2422 -38.133 130.299        1.39        0.65        0.20      
J0117-0425 -66.457 139.431 0.100        1.10                        
J0117+1418 -48.091 132.446 0.839  1.42        0.84                  
J0117-2111 -81.547 169.747 1.490  1.06        0.27                  
J0117+3206 -30.431 129.503              2.00                        
J0117+8928  26.612 123.065        9.18                              
J0118+0258 -59.213 136.193 0.672        1.40                        
J0118-2141 -81.709 173.515 1.161  0.48        0.50  0.26            
J0119+0829 -53.752 134.585 0.594  2.46  1.10  1.19                  
J0119-1654 -77.860 157.067 0.744  1.38        0.43                  
J0119+3210 -30.314 129.898 0.060 11.28        1.77                  
J0120-2701 -83.525 213.731 0.559  2.53        0.45                  
J0121+0422 -57.648 137.319 0.637  0.80  0.99  0.40  0.41  0.15      
J0121+1149 -50.355 134.650 0.570  0.68  0.82  0.18  0.20  0.18      
J0121-2806 -83.377 223.193 3.119  1.25        0.87                  
J0122-0056 -62.783 140.062 2.255                          0.20      
J0122+0310 -58.818 137.872 4.000        0.37                        
J0122-0421 -66.056 142.365 1.925  4.21        1.27                  
J0122+2502 -37.290 131.893 2.025  0.85                    0.17      
J0122+2536 -36.733 131.796              0.45                        
J0122+2954 -32.478 131.047 0.200  0.74        0.57                  
J0123-0348 -65.450 142.625                    0.37                  
J0123-0923 -70.683 147.797 0.143  0.85        0.54                  
J0123+2615 -36.053 131.959 0.849                          0.09      
J0123+3044 -31.646 130.977 1.500  0.67        0.27                  
J0124+2805 -34.203 131.936 0.710              0.24                  
J0124-3416 -79.952 260.313 1.039  0.79        0.28                  
J0124+5618  -6.263 127.591 2.364  1.90        0.23                  
J0125-0005 -61.760 141.226 1.075  2.43  1.99  0.50  0.42  0.30  0.15
J0125-0438 -66.078 144.416              0.93                        
J0125-2549 -82.308 205.101        1.27        0.19                  
J0125+4718 -15.184 128.908 1.300  2.50        0.13                  
J0126-0120 -62.916 142.268 0.018        1.14                        
J0126-1518 -75.635 159.409 0.849  1.43        0.39                  
J0126-2222 -80.782 183.864 0.720  1.40        0.22                  
J0126+2559 -36.213 132.835 2.358  0.63        0.22        0.12      
J0126+7046   8.103 125.874                    0.13                  
J0127+0158 -59.637 140.988              1.78                        
J0127-0821 -69.403 148.972 0.362  0.80                              
J0127+7323  10.694 125.583        2.50        1.05                  
J0128+4901 -13.413 129.171 0.067  1.29        0.18                  
J0128+6306   0.538 127.177 0.018                          0.21      
J0129+1446 -47.064 136.724 1.626  1.12        0.36                  
J0129+2338 -38.386 134.286 1.459        4.63                        
J0131+0418 -57.142 141.465              0.70                        
J0131+3834 -23.631 131.523 1.277  1.50        0.26                  
J0132-1654 -76.018 168.192 1.020  1.44  0.59  0.91  0.25            
J0132+2216 -39.625 135.227        1.04        0.23        0.12      
J0132+4325 -18.811 130.904 2.200              0.16                  
J0132+5620  -6.075 128.678        1.54        0.51                  
J0133+2427 -37.426 135.049 0.457  0.91        0.33                  
J0133-5200 -63.925 288.334 0.020              0.30                  
J0134+0003 -61.048 145.540 0.879  2.68        2.26                  
J0134-093A -69.655 155.074 2.225  4.07        1.42  0.35            
J0134+6925   6.868 126.808        1.22        0.26        0.18      
J0135-2008 -77.715 180.720 1.144              0.37  0.32            
J0135+2158 -39.737 136.441 3.372        0.83                        
J0136+2057 -40.698 136.894 0.425        1.00                        
J0136+3905 -22.940 132.484 0.750  0.59        0.23                  
J0136+4751 -14.318 130.856 0.859  0.77  0.15  0.16  0.11  0.07  0.07
J0137-2430 -79.284 201.461 0.838  0.88        0.53                  
J0137+3122 -30.488 134.320 1.716  1.16        0.34                  
J0137+3309 -28.719 134.031 0.367  3.82        2.73                  
J0138-0540 -65.753 152.858 2.004  1.19        0.54                  
J0138-2254 -78.446 194.212 1.893              0.21                  
J0138-2711 -79.610 216.018 2.999  0.90        0.43                  
J0139+0131 -59.053 147.107 0.262              0.19                  
J0139+1753 -43.490 138.914 2.730  1.00        0.72  0.23            
J0140-1532 -73.824 169.752 1.669  0.90                              
J0140+4342 -18.256 132.383 0.795  1.45        0.52                  
J0140+4658 -15.066 131.672        3.16        0.17                  
J0140+6346   1.416 128.413        3.32        1.15        0.78      
J0141-0202 -62.185 150.691 1.281  1.21        0.18                  
J0141-0928 -68.769 159.117 0.733  0.60  0.82  0.47  0.24  0.12      
J0143+1215 -48.632 142.458 1.178  2.51        0.59                  
J0143-3200 -77.748 239.595 0.375              0.15                  
J0143+4129 -20.350 133.278 0.824              0.11                  
J0143+4915 -12.723 131.713        1.70        0.38                  
J0144+2705 -34.304 137.335        2.67              0.06            
J0144-3938 -73.276 264.782        1.21        0.38                  
J0145+2319 -37.864 138.886        0.75        0.71                  
J0145-2733 -78.091 218.154 1.155  0.97        0.33  0.16            
J0146+2110 -39.863 139.950        2.88        0.81                  
J0147+4859 -12.849 132.402                    0.32                  
J0147+5840  -3.394 130.280        1.35        0.59                  
J0148+3854 -22.642 134.973 1.442  0.73        0.71                  
J0149+0555 -54.093 148.098 2.345  0.88  0.73  0.70  0.22            
J0149+1857 -41.792 141.645 0.584  1.42        0.40                  
J0149+3628 -24.930 135.900              2.66                        
J0150-0725 -65.893 160.885 0.018  2.61        2.60                  
J0151-1719 -72.964 181.027        1.32        0.46                  
J0151-1732 -73.227 181.259 0.698              0.17                  
J0151+2517 -35.645 139.642 3.100  1.11                              
J0151+2744 -33.267 138.904 1.260  1.48  1.51  0.62  0.24            
J0151-3435 -75.152 246.810 1.310  0.99                              
J0151+5454  -6.948 131.644                    0.39                  
J0152+0020 -59.439 154.307 0.577  1.07        0.28                  
J0152-1412 -70.773 173.846 1.350  0.98        0.92                  
J0152+2207 -38.601 141.126 1.320  0.85  0.57  0.19  0.13  0.06  0.06
J0152-2942 -76.326 227.478 1.221  2.53        0.40                  
J0152+3350 -27.329 137.268 2.431  1.85                    0.17      
J0152+3716 -24.041 136.200 0.761  1.40        0.24                  
J0153-1906 -73.751 186.710        1.12                              
J0153-3310 -75.371 241.130 0.612  2.53  1.24  2.88                  
J0153+7115   8.983 127.988 0.022  1.35        0.60        0.26      
J0154+0823 -51.371 148.311 0.681  1.09        0.33                  
J0154+4743 -13.796 133.922 1.026  0.89  0.68  0.18                  
J0155+0438 -54.707 151.216 1.132              0.73                  
J0155-1443 -70.593 176.487        1.16                              
J0155+2230 -37.974 142.009 1.456              0.64                  
J0155-4048 -70.975 263.079 0.226 10.74        3.64                  
J0156+3914 -21.914 136.527        0.83        0.28                  
J0157+0011 -58.775 156.075                    0.34                  
J0157+4120 -19.862 136.034 0.081              0.52                  
J0157+7442  12.409 127.407 2.338  2.43  1.80  1.18  0.18            
J0158+1307 -46.549 147.272 1.894              0.26                  
J0158-1413 -69.686 176.910        2.70        0.85                  
J0158+1655 -42.996 145.322              1.10                        
J0158+2124 -38.858 143.022        1.81        0.60                  
J0158+4137 -19.521 136.204 1.664        1.07                        
J0200+0322 -55.216 154.377 1.580  1.33        0.20                  
J0200-1356 -69.094 177.352 1.600  1.45        0.38                  
J0200-1542 -70.256 181.206                    0.43                  
J0201+0343 -54.779 154.556 1.897              0.17                  
J0202-1948 -72.216 192.462 0.493  0.95        0.38                  
J0202+4205 -18.853 136.887 0.940              0.26                  
J0202-7620 -40.045 297.617 0.389              0.27                  
J0203+1134 -47.500 149.752 3.639  1.13        0.21  0.14            
J0203+3041 -29.656 140.884 0.955  2.15        1.25  0.04            
J0203+4846 -12.394 135.087              2.18                        
J0203+5411  -7.184 133.546        0.85        0.79                  
J0203+7232  10.439 128.416 0.390  0.71        0.31                  
J0203+8106  18.635 125.879        1.63        0.45                  
J0204+0903 -49.700 151.622        3.69        0.61                  
J0204+1514 -44.043 147.998 0.405  0.97  0.36  0.27  0.23  0.17      
J0204-1701 -70.232 186.061 1.740        0.71  0.49  0.16            
J0204-3328 -73.035 239.411        2.15        0.29                  
J0204+3649 -23.756 139.002 2.912              0.16                  
J0204+4403 -16.858 136.689        2.12        1.60                  
J0205+1444 -44.462 148.386 2.850  0.40              0.06            
J0205+2416 -35.591 143.812 2.450  1.51        0.38                  
J0205+3212 -28.128 140.639 1.466  0.81  1.23  0.19  0.15  0.10      
J0205-3444 -72.347 243.082                    0.52                  
J0205+7522  13.184 127.734        3.31  2.29  1.72                  
J0206-1150 -66.695 175.668 1.663  0.62        0.15                  
J0206-2212 -72.308 200.945                    0.46                  
J0206-3057 -73.148 230.579 0.125        0.63                        
J0207+3152 -28.278 141.333 1.213  1.67                              
J0207+6246   1.157 131.526        2.42        0.76        0.55      
J0208-0047 -57.831 161.256 2.025              0.60                  
J0208-1739 -69.848 189.000 0.129              0.45                  
J0208-2650 -72.874 216.437        0.56        0.20                  
J0209+2932 -30.352 142.591 2.195  2.24        1.44                  
J0209+6437   3.012 131.253        1.00        0.70        0.21      
J0209+7229  10.523 128.894 0.895  0.98        0.19                  
J0210-0737 -62.990 170.395        5.61        0.39                  
J0210-1003 -64.823 174.073              0.82                        
J0210-1444 -67.849 183.011        1.08                              
J0210-5101 -61.778 276.170 0.999  2.09        1.94                  
J0211+1051 -47.367 152.646 0.200  0.66        0.49  0.22            
J0211+1707 -41.645 149.064 1.900  2.94        0.16                  
J0212-1746 -69.129 190.594 1.800              0.41                  
J0212+2649 -32.619 144.576              0.90                        
J0213+1820 -40.401 148.797 1.817  1.64        0.43                  
J0213+3652 -23.130 140.814                    0.21                  
J0213+8717  24.590 124.049        0.44        0.39                  
J0214+1722 -41.120 149.771 0.472  0.90        0.19                  
J0214-2438 -71.079 210.126              1.49                        
J0214+5144  -9.051 135.812 0.049  2.42        1.18                  
J0215-0222 -58.076 165.776 1.178                          0.19      
J0215-0343 -59.209 167.158 1.218  1.35        0.24                  
J0215+0524 -51.586 158.263        0.54        0.26                  
J0216-0118 -57.150 164.714 2.803  1.45                              
J0216-1017 -63.801 177.062                    0.23                  
J0216-3247 -70.702 235.228 1.331              0.25                  
J0216+4331 -16.686 138.970              1.17                        
J0216+4437 -15.672 138.512        1.16        0.82                  
J0217-0121 -56.929 165.455        0.60        0.45                  
J0217+0144 -54.413 162.208 1.715  0.81  0.87  0.18  0.11            
J0217+0837 -48.642 156.194 0.085  1.39        0.52  0.34            
J0217-1631 -67.343 189.546 0.516              0.23                  
J0217+7349  11.964 128.995 2.367  1.30  0.97  0.39  0.36  0.34  0.18
J0219+0120 -54.555 163.057 1.623  0.99        0.31                  
J0219-1842 -68.120 195.026 0.600              0.17                  
J0219+4727 -12.825 138.047        1.24        0.56                  
J0219+4806 -12.211 137.829 2.000              0.25                  
J0220+0945 -47.209 156.505 2.000  1.25        0.39                  
J0220-1305 -64.895 183.410 1.445  0.84        1.14                  
J0220+1652 -41.032 151.566 2.200  2.63        0.70                  
J0220-2151 -69.076 203.276 2.552              0.22                  
J0220+3241 -26.525 143.951 1.620  1.51        0.61                  
J0220+3659 -22.554 142.108 0.037        3.67                        
J0221+2809 -30.658 146.081              2.25                        
J0221+355A -23.487 142.670        5.84        1.33                  
J0221+355B -23.487 142.670              2.63              0.18      
J0222+0952 -46.939 156.845              1.89                        
J0222-1615 -66.375 190.262 0.700  0.58        0.81                  
J0222-3441 -69.027 239.750 1.490  0.98        0.45                  
J0222+4302 -16.767 140.211 0.370  1.75  1.83  0.18  0.14        0.07
J0223-0205 -56.681 168.173        0.65                              
J0223-1656 -66.368 192.264 1.015  1.17        0.49                  
J0223+4259 -16.772 140.322 0.021                    0.19            
J0223+4621 -13.587 139.185 1.100        1.44                        
J0223+6307   2.085 133.187        7.67        0.41        0.13      
J0224+0659 -49.121 159.790 0.511  0.83  0.40  0.26  0.21  0.15      
J0225+1134 -45.048 156.667 0.924              0.25                  
J0225+1846 -38.788 151.854 2.690  0.86        0.33                  
J0225-2312 -68.495 207.710 0.232  1.25        0.48                  
J0225-2603 -69.046 215.414                                0.10      
J0225+2955 -28.693 146.173        0.53                              
J0226+0937 -46.656 158.261 2.605        0.85                        
J0226+3421 -24.550 144.380 2.910  2.42  1.38  1.15                  
J0227-0621 -59.095 175.129 0.445        2.48                        
J0227-3026 -68.697 227.640 0.303  1.27        0.18                  
J0227+3931 -19.711 142.404 1.571        0.52                        
J0228-0337 -56.925 171.970 2.055              0.38                  
J0228-3719 -67.159 245.615 2.154  2.31                              
J0228+4212 -17.163 141.526        1.52        0.63                  
J0228+5005  -9.854 138.443        1.34        0.60                  
J0228+6721   6.234 132.190 0.523  0.90        0.27  0.12  0.11  0.09
J0229-3643 -67.178 244.000 2.115  0.43        0.16                  
J0229-7847 -37.200 297.186 1.070              0.39                  
J0230+4032 -18.501 142.663 1.019  0.45        0.23                  
J0230+8141  19.533 126.671        4.12                              
J0231+1322 -42.738 157.160 2.059  0.81  0.40  0.42  0.70  0.26      
J0231-1606 -64.426 192.624 0.900  1.39        0.57                  
J0231-3935 -65.731 250.303 1.646  0.33        0.34                  
J0232+2017 -36.607 153.009 0.140              0.18                  
J0232+2317 -33.993 151.173 3.420  0.77        0.26                  
J0232-2839 -67.634 222.842 1.003  1.17        0.41                  
J0233+3442 -23.625 145.700 0.458  3.22        0.45                  
J0234+0446 -49.585 164.748 2.060  1.99        0.78                  
J0234+5446  -5.148 137.596              8.13                        
J0235-0402 -56.156 174.530 1.437  2.79        0.50                  
J0236-1307 -61.812 188.448              0.57                        
J0236-2953 -66.801 226.082 2.103  1.00        0.19                  
J0236+3612 -21.986 145.676              1.82                        
J0237+0526 -48.586 165.089 0.561  1.68        0.79                  
J0237+0919 -45.377 161.912              1.21                        
J0237+2848 -28.528 149.534 1.213  0.83        0.24  0.15  0.18  0.08
J0237+3025 -27.160 148.518              1.02                        
J0238+1636 -39.109 156.839 0.940  0.60  0.65  0.17  0.11  0.11  0.05
J0238+4712 -11.860 141.181 0.769  1.15        0.30                  
J0238+5057  -8.444 139.597                                0.39      
J0239-0234 -54.304 174.207 1.116  0.61        0.15        0.08      
J0239+0416 -49.119 166.963 0.978  0.89        0.23              0.05
J0240-0504 -55.852 177.677        1.89        1.33                  
J0240+1848 -36.984 155.948 1.297  1.41        0.62                  
J0240-2309 -65.131 209.861 2.223  3.34  2.17  2.12                  
J0240+4216 -16.212 143.597 1.700  0.95        0.21                  
J0241-0815 -57.925 182.087 0.005  3.33  1.34  1.02  0.70            
J0241+6126   1.331 135.770             11.90                        
J0242+1101 -43.306 161.925 2.680  1.55  0.55  0.23  0.13  0.13  0.07
J0242+1742 -37.703 157.086 0.551              0.15                  
J0242-2132 -64.127 206.625 0.314  1.69        0.84                  
J0243-0550 -55.956 179.372 1.805  1.32        0.36                  
J0243-3204 -65.132 231.263        8.08  6.05                        
J0243+7120  10.405 131.791 0.400  0.78        0.33  0.10            
J0244+1320 -41.078 160.776        1.36        0.25                  
J0244+6228   2.431 135.704 0.044 11.91        0.95  0.38  0.20  0.11
J0245-1107 -58.809 187.672 0.099              0.48                  
J0245+2405 -31.879 153.818 2.243  1.48        0.86                  
J0246-1236 -59.318 190.490 2.201              0.50                  
J0246-2935 -64.663 225.370        1.62        1.68                  
J0246+3411 -22.896 148.605                                0.06      
J0246+3536 -21.653 147.862        1.81        0.23                  
J0247+3254 -23.914 149.494 1.716  0.74        0.58                  
J0249+0619 -46.043 167.777 1.881              0.53                  
J0249+0749 -44.791 166.605              3.98                        
J0250-2627 -63.464 218.434 2.920  1.73                              
J0251+3734 -19.391 147.952 1.818        0.44                        
J0251+4315 -14.401 145.109 1.310  1.32  0.73  0.33  0.25            
J0251+5616  -2.764 139.197        1.55        0.14        0.12      
J0252+1718 -36.789 159.810                    0.51        0.10      
J0252-2219 -62.096 209.817 1.427              0.45  0.10            
J0253+1805 -35.946 159.623        2.45        0.28                  
J0253+3217 -23.858 151.006 0.859  1.07        0.13  0.05            
J0253+3835 -18.386 147.655 1.122  0.63        0.27        0.16      
J0253+5102  -7.286 141.839 1.732  0.78        0.29                  
J0254+2343 -31.119 156.138 1.987  1.43        0.20                  
J0254+3931 -17.418 147.466 0.289  1.59        0.34                  
J0256+1334 -39.218 163.661        1.48                              
J0256-2137 -61.136 208.887 1.470              0.35                  
J0256-3315 -62.356 233.475 1.915  1.31        0.30                  
J0257-1212 -56.885 192.460 1.391  0.75        0.38                  
J0257+1847 -34.818 160.151 0.427              0.40        0.10      
J0257+4338 -13.510 145.978 4.067  1.24        0.46                  
J0257+6556   6.125 135.332        0.97        0.36                  
J0257+7843  17.401 129.162        2.03        0.33        0.22      
J0258+0541 -44.998 170.953 1.380  1.04        0.18                  
J0258-2529 -61.603 216.981                    0.26                  
J0258+2900 -26.103 153.947                    0.37                  
J0258-3909 -61.055 245.666 3.449  1.40        0.45                  
J0259-0019 -49.228 177.258 2.001        0.29  0.17                  
J0259+0747 -43.307 169.184 0.893  0.75        0.28  0.22            
J0259+1925 -34.055 160.116 0.545  0.98        0.33        0.12      
J0259+4235 -14.281 146.770 0.867  3.71        0.94                  
J0300-0531 -52.554 183.582 1.500  3.05                              
J0300+8202  20.325 127.509        3.62        3.12                  
J0301+0118 -47.738 175.986 1.221  1.45        0.35                  
J0301+0602 -44.282 171.329 2.313  1.70        0.33                  
J0301-1608 -58.036 199.629        6.08                              
J0301-1652 -58.319 200.937        2.41        0.59                  
J0301-1812 -58.886 203.239 1.627  4.36        0.60                  
J0301-3126 -61.468 229.532                    0.25                  
J0302+1218 -39.337 166.132        1.83        0.90                  
J0302+5331  -4.491 141.809        1.84        0.22        0.19      
J0303-2407 -60.177 214.689 0.260  1.60        0.35  0.18            
J0303+4716  -9.863 145.054 0.475  0.91  1.02  0.23  0.13  0.17  0.06
J0304+3348 -21.359 152.339        1.33        0.16                  
J0304+6821   8.588 134.794        0.71        0.30        0.09      
J0304+7727  16.482 130.155        2.34        0.79                  
J0305+1734 -34.769 162.746                    0.20                  
J0306+6243   3.803 137.814        0.96        0.29        0.36      
J0307+1241 -38.356 166.927              1.38                        
J0308+0406 -44.513 174.926 0.029  1.47        0.53  0.22            
J0308+2355 -29.215 159.050                    0.20                  
J0308+6955  10.131 134.315        1.44                              
J0309+1029 -39.719 169.247 0.863  0.62        0.23  0.12  0.07  0.05
J0310-0823 -52.267 189.791 3.289              0.63                  
J0310+3814 -16.936 150.975 0.816  0.47        0.11                  
J0312+0133 -45.522 178.578 0.664  1.05              0.27            
J0312+3615 -18.403 152.452 0.071  1.60        0.17                  
J0313+0228 -44.802 177.743 0.994  0.76        0.23                  
J0313+4115 -14.070 149.839 0.029  1.56        0.67                  
J0313+4120 -14.098 149.645 0.134  1.09        0.29  0.09  0.19      
J0315-1656 -55.244 203.558        1.98        0.64                  
J0316+0904 -39.590 172.173 0.372                    0.10            
J0316+4119 -13.734 150.251 0.019                    0.14            
J0317-2803 -57.733 223.276 1.166  2.62                              
J0317-4414 -56.079 253.003 0.076              0.31                  
J0317+5643  -0.606 142.100        3.01        0.28                  
J0318-0029 -45.848 182.086        1.54        1.46                  
J0318+1628 -33.596 166.704 0.907  5.70        2.28  0.83            
J0319-1613 -54.161 203.036 1.618  0.60                              
J0319+1901 -31.492 164.976 0.300  1.54        0.44  0.28            
J0319+3101 -21.968 156.776                    0.52                  
J0319+4130 -13.261 150.644 0.018  6.42  4.66  1.05  0.77            
J0319+6949  10.533 135.184        0.82        0.59                  
J0320-1702 -54.217 204.513        2.95                              
J0320-3837 -56.875 242.886 1.196  2.30                              
J0321-0526 -48.140 188.651 0.579  2.09        0.37                  
J0321+1221 -36.237 170.659 2.662  1.36        0.54                  
J0321+2336 -27.595 162.156        0.79        0.37                  
J0321-3122 -57.156 229.569 1.784  1.71        0.44                  
J0321+4359 -11.011 149.529        2.33        1.34                  
J0322+3948 -14.358 152.123        0.98        0.30                  
J0322+6610   7.636 137.450        0.87        0.28                  
J0323+0145 -43.441 180.803                    0.53                  
J0323+0446 -41.409 177.801 2.322  0.93                              
J0324-2254 -55.246 214.645        1.35        0.40                  
J0324-2918 -56.308 225.883 4.630  1.09        0.45                  
J0324+3410 -18.756 155.795 0.061  1.09        0.55  0.10            
J0325+2224 -28.021 163.738 2.060  0.81        0.23  0.14  0.06      
J0325-2415 -55.370 217.051 1.161  1.48        0.49                  
J0325+4655  -8.214 148.428        0.59        0.28                  
J0326+1521 -33.253 169.228              0.64                        
J0327+0044 -44.118 184.536 1.359              0.35                  
J0327+1208 -35.478 172.050              0.71                        
J0327-1803 -52.966 207.222 0.730              0.23                  
J0327-2202 -54.187 213.594 2.220  1.11        1.36                  
J0327-2846 -55.635 225.057              1.42                        
J0328+2552 -24.867 161.939        2.54        0.54                  
J0328+3139 -20.291 158.105 0.460        1.45                        
J0328+3940 -13.800 153.165                    0.32                  
J0329-2357 -54.259 216.956 0.895  1.21        0.59                  
J0329+2756 -23.074 160.771        2.35        0.58                  
J0329+3510 -17.404 155.983 0.500  1.82        0.28                  
J0330+3639 -16.043 155.285        3.06                              
J0330+4656  -7.692 149.155        1.05        0.44                  
J0331-1051 -48.982 197.556                    0.42                  
J0331-2524 -54.305 219.502 2.685  1.77        0.20                  
J0333+6536   7.842 138.745                    0.31                  
J0334+0800 -37.087 177.308 1.982  0.85  0.23  0.36                  
J0334-4008 -54.075 244.832 1.445  1.47  0.26  0.35                  
J0334+5437  -1.021 145.267              4.35                        
J0335-0155 -43.407 187.376              0.97                        
J0335-0709 -46.221 193.604        1.19        0.36                  
J0336+0035 -42.289 186.227              1.16                        
J0336-1302 -48.970 201.304 1.303              0.29                  
J0336-2036 -51.817 212.332        1.45        0.33                  
J0336-2644 -53.424 222.084              0.66                        
J0336+3218 -18.765 159.068 1.258  2.14  0.88  0.35  0.18  0.18  0.13
J0336-3616 -53.928 238.186 1.541  1.53        0.56                  
J0337+0137 -40.827 184.006        1.97        0.75                  
J0337-1204 -48.240 200.225 3.442  3.65                              
J0337+3914 -13.101 154.894              1.02                        
J0338+2243 -25.887 166.017                                0.48      
J0338+3106 -19.508 160.128 1.662        0.57                        
J0339-0133 -42.424 187.727 3.197        1.11                        
J0339-0146 -42.455 188.069 0.852  1.26  0.68  0.30  0.21  0.20  0.11
J0339+1329 -32.418 173.525              0.84                        
J0339+6008   3.780 142.471                    0.64                  
J0340-0254 -42.910 189.531        1.76        0.36                  
J0340+0735 -36.270 178.942              1.17                        
J0340-2119 -51.181 213.862 0.223  1.25  0.95  0.31                  
J0340-2427 -52.013 218.717              1.34                        
J0340+4732  -6.244 150.131        0.69                    0.13      
J0341+3352 -16.933 158.845 0.725  1.03        0.43                  
J0342-1354 -48.006 203.486        1.29        1.05                  
J0342-3007 -52.523 227.999              0.58                        
J0342+4809  -5.547 150.022        1.14        0.55                  
J0343+0643 -36.265 180.368              0.79                        
J0343-2530 -51.635 220.600 1.419  1.85        0.44                  
J0343+3622 -14.691 157.599 1.484              0.13        0.12      
J0344+1559 -29.843 172.391 2.276  1.04        0.33  0.38            
J0344+6518   8.253 139.823        2.14                              
J0344+6827  10.744 137.852        1.17        0.09                  
J0345+1453 -30.498 173.430 1.556  0.89  0.63  0.40  0.17            
J0346+5400  -0.489 146.989        2.24        0.23        0.08      
J0347+2004 -26.396 169.765        2.13        0.59                  
J0347+2339 -23.707 167.146        1.77        0.23                  
J0347+4842  -4.604 150.346 2.043                          0.06      
J0347+5557   1.159 145.944        1.17        0.29        0.11      
J0348-1610 -47.622 207.420 0.390  0.84        0.45                  
J0348-2749 -50.909 224.595 0.991  1.30        0.32        0.24      
J0348+4149  -9.811 154.903        2.79        0.21                  
J0349+0354 -37.066 184.113              0.92                        
J0349-2102 -49.013 214.465 2.944              0.27  0.16            
J0349+2104 -25.309 169.424        1.14        0.57                  
J0349+3354 -15.817 160.181                                0.14      
J0349+4609  -6.369 152.220 1.853  0.81        0.32        0.12  0.11
J0350+0506 -35.994 183.280        4.74        0.96                  
J0350-3232 -51.028 232.140 0.927  1.93        0.56                  
J0350+5138  -1.988 148.919 1.437  3.67        0.82                  
J0351-0301 -40.766 191.683                    0.38                  
J0352+1754 -27.052 172.486              4.18                        
J0352-2514 -49.626 220.890        0.70                              
J0354+0441 -35.577 184.357 3.263              0.68                  
J0354-1616 -46.383 208.337 1.187              0.49                  
J0354+4643  -5.373 152.561        1.28        0.34        0.07      
J0354+6621   9.686 139.915        1.09        0.39                  
J0354+8009  20.077 130.501        1.48              0.11            
J0355+1231 -30.246 177.485 1.616        1.60                        
J0355+3909 -11.062 157.611                                0.11      
J0356+2903 -18.493 164.680        2.07                              
J0356+6043   5.559 143.781        1.26        0.23                  
J0357+0542 -34.285 184.016 2.170  2.14        0.45                  
J0357-0751 -41.944 198.287 1.052  2.85                              
J0357+2319 -22.466 169.098        1.23        0.16                  
J0358+5606   2.214 146.987                    0.32        0.07      
J0359-0310 -39.157 193.310                    1.33                  
J0359+1433 -28.230 176.431 1.800        3.41                        
J0359-2615 -48.224 222.942 1.470  3.73        2.48                  
J0359+2758 -18.790 166.027 1.157  1.12        0.14                  
J0359+3220 -15.550 162.952 1.331  1.98        0.30        0.25      
J0359+5057  -1.604 150.445 1.520  4.86  1.18  0.45  0.19  0.12      
J0359+6005   5.280 144.448 0.455  4.11        0.34                  
J0400+0550 -33.727 184.339 0.761  2.99        0.38                  
J0400-2256 -47.255 218.214              0.70                        
J0401+0318 -35.075 186.962 1.524        0.86                        
J0401+0413 -34.495 186.094 0.306              0.32        0.08      
J0401-1606 -44.837 209.001 0.032  1.15        0.29                  
J0401+2110 -23.274 171.533 0.834  0.61        0.24        0.11      
J0401-2921 -48.400 227.633 0.656  3.99                              
J0402-1458 -44.133 207.686                    0.58                  
J0402-3147 -48.508 231.312 1.288  0.94  1.22  0.36                  
J0402+8241  22.092 128.826        9.14                              
J0403+2600 -19.648 168.094 2.109  1.31  0.92  0.41  0.30  0.22  0.06
J0403-3605 -48.483 237.811 1.423  1.24        0.31                  
J0405-1308 -42.654 205.832 0.571  1.21  0.45  0.19  0.09            
J0405+3803 -10.507 159.917 0.055  5.12  2.98  3.04  0.17            
J0406+0637 -32.001 184.775 0.666  1.62              0.11            
J0406-1749 -44.339 211.879 1.640  3.75        0.54                  
J0406-3826 -47.890 241.355 1.285  0.96        0.45                  
J0407+0638 -31.785 184.953 0.346  0.85        0.46                  
J0407+0742 -31.156 183.940 1.133  1.35        0.14  0.06            
J0407-1211 -41.756 204.995 0.573  1.82        0.33                  
J0407-3303 -47.544 233.372 2.578              0.42                  
J0407+6821  12.059 139.560        0.94        0.83                  
J0408-0529 -38.339 197.453 0.304  1.13                              
J0408+3032 -15.598 165.622        1.98        0.22                  
J0409-0400 -37.403 195.958              0.94                        
J0409+0640 -31.405 185.234 0.805  1.57        0.17                  
J0409+1217 -27.895 180.185 0.504  0.84        0.46                  
J0409-1238 -41.667 205.724 1.563  0.81        0.22                  
J0409-1655 -43.251 211.117        8.22                              
J0409-1948 -44.237 214.855 1.986  1.31        0.56                  
J0410+7656  18.333 133.476 0.599  8.15        0.60                  
J0410+8208  21.910 129.465                    1.20                  
J0411-2758 -45.986 226.191                    1.28                  
J0412+0010 -34.762 192.434 1.130              0.54                  
J0412+0438 -31.991 187.716 1.081  1.33        1.26                  
J0412+1856 -22.912 175.225        1.84        0.52                  
J0412+2305 -20.117 171.940 1.215  1.49  1.67  0.23        0.07      
J0413-0615 -37.755 198.993 0.159  2.44                              
J0413+5250   1.254 150.802        1.10        0.48                  
J0414+053A -31.033 187.169 2.639  2.37  1.49  0.90                  
J0414+3418 -11.981 163.865        3.68        0.76  0.19            
J0414+4848  -1.567 153.706              2.78                        
J0415+4452  -4.246 156.585 0.485  0.70                    0.05      
J0415+7753  19.171 132.937        6.07                              
J0416-1851 -42.379 214.375 1.536  0.97  0.51  0.16  0.19            
J0416-2056 -43.178 217.010 0.808  1.62        0.45                  
J0416-3339 -45.778 234.498        3.22                              
J0416-3403 -45.852 235.053        2.07                              
J0418+3801  -8.820 161.744 0.049  1.43  0.74  0.55  0.39            
J0419-2132 -42.712 218.080 1.646  0.91        0.38                  
J0419-3010 -44.584 229.737 1.003  1.96        0.27                  
J0419+3955  -7.337 160.530        0.72        0.21        0.11      
J0419+5722   5.080 148.230        1.96        0.30        0.20      
J0420-1501 -40.153 210.067 1.179              0.17                  
J0421+4352  -4.223 158.052        1.29        0.81                  
J0422+0219 -31.227 191.660 2.277  0.70        0.35  0.19  0.25      
J0422-0643 -36.101 200.838 0.242              0.22                  
J0422-2034 -41.571 217.219        2.57                              
J0422+3058 -13.149 167.484 1.400  5.89        0.57                  
J0422+5324   2.610 151.391 1.273  2.07        0.39        0.08      
J0423-0120 -33.140 195.358 0.916  0.90  0.55  0.27  0.13  0.08  0.11
J0423+2108 -19.655 175.181        0.85        0.36                  
J0423+4150  -5.382 159.774        1.60  0.80  0.35  0.31  0.20      
J0424+0036 -32.425 194.852 0.310  0.65        0.11  0.09  0.07      
J0424+0204 -31.103 192.110 2.044              0.34                  
J0424+0805 -27.480 186.597 3.085              0.20                  
J0424+1442 -23.544 180.700        3.33        0.86                  
J0424-3756 -44.400 240.721 0.782  1.15  0.59  0.57        0.27      
J0424+4636  -1.948 156.446                                0.04      
J0425-1612 -39.366 212.164        3.57        1.89                  
J0426+0518 -28.771 189.431 1.333  2.02        0.28                  
J0426+2327 -17.446 173.956 0.550  0.76                              
J0426+2350 -17.195 173.657        1.47        0.73                  
J0426+2952 -13.241 168.934 2.291  2.06        0.94                  
J0426+6825  13.359 140.764                    0.36                  
J0427+0457 -28.731 189.954 0.517  2.03  0.75  0.33  0.18  0.20      
J0427-0700 -35.090 201.908 2.000  0.48        0.30                  
J0427+4133  -5.064 160.478        1.64        0.34                  
J0428-1230 -37.259 208.178              0.62                        
J0428+1732 -20.972 179.011 3.317  0.59        0.32                  
J0428+3259 -10.875 166.817 0.476  0.63        0.36                  
J0428-3756 -43.618 240.776 1.110  1.46  0.31                        
J0429+2724 -14.337 171.329        1.29        0.20  0.10  0.07      
J0429+3319 -10.384 166.835        1.32        0.70                  
J0429+6710  12.670 141.869 0.324 10.45                              
J0430-0523 -33.678 200.617        2.04                              
J0430-2254 -40.660 220.851              0.54                        
J0431-0406 -32.802 199.440 0.628  1.81        0.29                  
J0431+1731 -20.358 179.562 0.143  1.57                    0.11      
J0431+2037 -18.557 176.877 0.219  6.31  3.22  3.75                  
J0432-1614 -37.908 212.953                    0.28                  
J0432-3433 -42.528 236.269              1.23                        
J0432+4138  -4.342 161.033 1.023  1.96        0.93  1.06  0.74      
J0433+0521 -27.397 190.441 0.033  3.16  1.17  0.79  0.37  0.21  0.09
J0433+2905 -12.602 170.588 0.970  0.96        0.23  0.11            
J0434-1442 -36.917 211.399 1.899              0.28                  
J0435+2532 -14.592 173.643 0.602  2.65        0.52                  
J0437-1844 -37.805 216.415 2.702  0.99  0.31  0.35                  
J0437-2813 -40.348 228.193              1.56                        
J0437+2940 -11.661 170.650 0.218  3.68  3.49  1.09                  
J0437-2954 -40.742 230.334 1.328  0.80        0.41                  
J0438-0818 -33.352 204.795              1.61                        
J0438-0848 -33.464 205.388        3.76        2.43                  
J0438-1251 -35.219 209.803 1.277  0.83        0.17                  
J0438-2012 -37.895 218.339 2.146  3.25                              
J0438+2153 -16.340 177.078 1.300  1.23        0.22                  
J0438+3004 -11.228 170.480 1.454  1.95        0.22                  
J0439+0520 -26.195 191.364 0.208  1.92        0.27                  
J0439+3045 -10.591 170.133                    0.26                  
J0439-4522 -41.759 250.921 2.017  1.19        0.21                  
J0440+1437 -20.544 183.322        1.21        0.21                  
J0440+2728 -12.514 172.851        2.54        0.35                  
J0440+4244  -2.569 161.151        0.61        0.19                  
J0440-4333 -41.566 248.479 2.863        0.65  0.45                  
J0441+0408 -26.349 192.856              0.48                        
J0441-3300 -40.466 234.553              0.80                        
J0441-3340 -40.574 235.417 0.650  3.03        0.69                  
J0442-0017 -28.462 197.267 0.844  0.94  0.86  0.49  0.46            
J0442-2825 -39.358 228.755 1.952  1.53        0.51                  
J0443+3441  -7.359 167.693        0.71        0.39                  
J0444+1042 -22.095 187.315 2.400  1.75        0.69                  
J0445+0715 -23.890 190.521        0.72        0.46                  
J0445-3525 -40.060 237.848              0.81                        
J0446+0256 -25.976 194.705              0.48                        
J0446+3900  -4.154 164.733 0.413  0.69        0.44                  
J0447-2203 -36.549 221.367        7.94                              
J0448-0935 -31.560 207.550        0.44        0.30                  
J0448+0950 -21.753 188.711 2.108  1.65        0.36                  
J0448+1127 -20.733 187.358 1.375  1.87        0.36                  
J0448-2109 -36.117 220.371 1.971  2.75        0.18                  
J0448-2626 -37.632 226.689 1.764  1.37                              
J0448+3629  -5.408 166.969        0.48                              
J0449-0057 -27.279 198.930 0.487              0.29                  
J0449+1121 -20.737 187.495 2.153  1.75  0.81  0.22  0.10  0.09  0.04
J0449+1754 -16.878 181.901                    0.20                  
J0449-3911 -39.608 242.836 1.300  2.96        0.29                  
J0449+6332  11.937 146.105 0.781  0.59  0.64  0.31                  
J0449+8233  23.168 129.967 1.300  1.18                              
J0450-1837 -34.747 217.655 2.050  1.21        0.60                  
J0450+2249 -13.598 178.093        0.79                              
J0450+4056  -2.246 163.810        1.26        0.54        0.30      
J0451+5935   9.661 149.392        0.77        0.21        0.26      
J0453+0128 -25.322 197.070        0.99        0.16                  
J0453-2807 -37.016 229.087 2.559  2.44  0.66  0.38  0.18            
J0455+0624 -22.280 192.782              1.35                        
J0455+0655 -21.940 192.361        2.23        0.57                  
J0455-4615 -38.814 252.036 0.853              1.40                  
J0456+0400 -23.198 195.232 1.345  1.37        0.32                  
J0456-2159 -34.650 222.047 0.533              0.24                  
J0457+0645 -21.664 192.778 0.405  2.65        0.33                  
J0457-0849 -29.333 207.818 0.516  2.30        0.89                  
J0457-1819 -33.022 218.063 1.527  1.00        0.29                  
J0457-2324 -34.897 223.779 1.003  0.94  0.41  0.30  0.13  0.16  0.18
J0458-3139 -36.737 233.697              0.97                        
J0458+5508   7.722 153.571        1.63        0.27        0.14      
J0459+0229 -23.337 197.083 2.384  1.20  0.81  0.91                  
J0459-2439 -34.644 225.465 0.186        0.67                        
J0459+3106  -6.996 172.626                    0.48                  
J0500+4253   0.390 163.423        2.08        0.99                  
J0501-0159 -25.296 201.519 2.286  1.12  0.38  0.20  0.14  0.12  0.11
J0501-1355 -30.444 213.709        1.22        0.28                  
J0501+1356 -16.737 187.110        1.69        0.32                  
J0501+7128  17.587 140.208        1.12        0.17                  
J0502+0042 -24.371 200.471              1.89                        
J0502+0609 -20.910 194.055 1.106  1.13        0.78                  
J0502+1338 -16.746 187.482 0.450  1.04        0.31        0.10      
J0502+2516  -9.912 177.794 0.278  1.46        0.28                  
J0502-3541 -36.594 238.848                    0.54                  
J0502+3849  -1.790 166.871        2.52        0.69                  
J0502+4139  -0.051 164.646        1.33        0.39        0.05      
J0503+0203 -22.815 197.980 0.585  2.54  0.79  0.50  0.35            
J0503-0638 -26.892 206.437                    1.16                  
J0503-2128 -32.804 222.159        2.07                              
J0503+3403  -4.469 170.839 0.149  3.17        0.80                  
J0503+4424   1.803 162.595        1.81        0.40                  
J0503+6600  14.656 145.017 1.695                          0.30      
J0504-0744 -27.252 207.629              0.53                        
J0505-0419 -25.399 204.403 1.481  2.51        0.20                  
J0505+0459 -20.860 195.547 0.954  2.17        0.37        0.17      
J0505-1615 -30.479 216.649 1.851  1.48        0.31                  
J0506-0950 -27.663 210.039        1.31                              
J0506+2141 -11.355 181.243        1.60        0.22                  
J0507+4645   3.717 161.093        1.33                              
J0507+6737  15.890 143.863 0.314                    0.09            
J0508-3308 -34.924 236.055                    0.42                  
J0508-3509 -35.303 238.466              0.93                        
J0508+8432  24.656 128.419 1.340  0.51        0.30  0.18            
J0509+0541 -19.636 195.473 0.150  0.57  0.58  0.30  0.19  0.12      
J0509+1011 -17.236 191.457 0.621  0.77  0.64  0.21                  
J0509+3528  -2.774 170.342        1.47                              
J0509+3951  -0.046 166.894                                0.14      
J0510+1800 -12.790 184.798 0.416  2.68  0.66  0.33  0.16  0.09      
J0510-3142 -34.171 234.476                    0.25                  
J0511+0110 -21.396 199.961        1.66        0.64                  
J0511-0346 -23.871 204.609              0.46                        
J0511-0738 -25.780 208.325              3.96                        
J0511+1357 -14.736 188.484 1.695              0.37                  
J0511+2631  -7.560 177.949        0.96                              
J0512+1517 -13.788 187.480 2.600  1.44        1.55                  
J0512+2927  -5.707 175.670        1.35        0.22        0.17      
J0512+4041   0.916 166.570        1.80        0.53                  
J0513-0032 -22.009 201.716        2.51                              
J0513+0100 -21.112 200.351 2.679  2.17        0.38                  
J0513-2016 -30.217 221.747 1.487  1.82                              
J0513-2159 -30.777 223.632 1.296  2.47  0.75  0.41        0.15      
J0514-0733 -24.970 208.661              0.44                        
J0514-2029 -30.166 222.039 1.728  0.64        0.36                  
J0514+5602  10.005 154.138 2.190  0.95        0.23                  
J0515-1255 -27.099 214.158              0.62                        
J0515-4556 -35.355 251.800 0.194  1.49        0.56                  
J0516+0732 -17.078 194.832        1.32                              
J0516+1057 -15.306 191.789 1.580              0.31                  
J0516-1537 -27.789 217.127 1.595  1.36        1.37                  
J0516-1603 -28.108 217.506 1.278  1.69        0.73                  
J0516+2743  -5.996 177.596        1.35        0.54                  
J0517-0520 -23.310 206.869 1.413  1.80        0.30                  
J0517+0648 -17.272 195.624 0.840  2.55        0.53                  
J0517-1756 -28.568 219.609        1.98        0.37                  
J0517+4537   4.461 163.048 0.839  4.58        0.52                  
J0518+0624 -17.389 196.033 0.891        3.78                        
J0518+2054  -9.593 183.437 2.579  0.73        0.21                  
J0518-2455 -30.785 227.228        1.73                              
J0518+3306  -2.654 173.351                                0.14      
J0518+4730   5.648 161.557        2.01        0.82  0.25            
J0519+0848 -15.942 194.008        0.55        0.14                  
J0519+7133  18.817 140.925        1.24                              
J0521+1638 -11.344 187.473 0.759  5.00        0.59                  
J0521-1737 -27.569 219.678 0.347  1.97        0.56                  
J0521+2112  -8.708 183.672 0.108  1.48        0.40  0.17            
J0522+0113 -19.129 201.280 2.941  1.58        0.33                  
J0522+1415 -12.311 189.730        2.23        0.42                  
J0522-1627 -26.831 218.608 1.926              0.33                  
J0522-3627 -32.716 240.676 0.057  1.78  0.77  0.45                  
J0523-2614 -30.069 229.101 3.109  1.60        1.07                  
J0523+4113   2.931 167.332        0.86        0.87                  
J0523+6007  13.233 151.305        2.06                              
J0524+0857 -14.756 194.581              1.88                        
J0524-2818 -30.338 231.518        0.78        0.38                  
J0524+7034  18.672 142.016        1.10        0.47                  
J0525-2010 -27.604 222.759              0.88                        
J0525-2338 -28.864 226.414 3.100  0.97        0.24                  
J0526-2342 -28.522 226.644                    0.42                  
J0526+6317  15.178 148.709              0.65                        
J0527+0331 -16.853 199.856 0.509  1.91  0.82  0.20  0.09  0.14      
J0527-1002 -23.188 212.646        3.09        0.37                  
J0527-2307 -28.218 226.057        0.66                              
J0529-0519 -20.550 208.375 0.685  3.09        0.18  0.07            
J0529-2515 -28.346 228.576                    0.16                  
J0530+1331 -11.012 191.436 2.060  1.22  0.53  0.31  0.22  0.27  0.06
J0530-2503 -28.241 228.367 2.778  0.57        0.30                  
J0530+3723   1.806 171.201        2.80        0.88                  
J0530+7920  23.016 133.855 0.503  0.78        0.29                  
J0531-3032 -29.632 234.430              0.46                        
J0532-0307 -19.041 206.560 1.880  2.18        0.42                  
J0532+0732 -13.739 196.910 1.254        5.37  1.94  0.60            
J0532-3941 -31.411 244.860        2.29        0.59                  
J0533+4210   5.014 167.567                    0.40                  
J0533+4822   8.230 162.229 1.162  0.67  0.47  0.15  0.08            
J0536+0944 -11.799 195.470                    2.86                  
J0536-3401 -29.480 238.626 0.682  1.20        0.15        0.14      
J0536+5038   9.840 160.546        1.30        0.31                  
J0537+4441   6.894 165.783        1.08        0.81                  
J0538-4405 -31.090 250.151 0.894  1.41        0.43                  
J0538+5107  10.437 160.338        0.98        0.23                  
J0539-0514 -18.270 209.504                    0.25                  
J0539+1433  -8.660 191.665 2.690  0.81  0.36  0.23  0.10            
J0539-1550 -22.874 219.705 0.947  1.59        0.38                  
J0539-2839 -27.293 233.008 3.104  0.90  0.66  0.43  0.19            
J0540+2507  -3.018 182.677 0.623              0.42                  
J0540+3916   4.556 170.729                                0.15      
J0541-0541 -18.110 210.122 0.839  2.86  0.58  0.37  0.19            
J0541+4729   8.987 163.757        1.17        0.43                  
J0541+5312  11.800 158.690 1.275              0.44                  
J0541+5550  13.102 156.340        0.83        0.18        0.12      
J0541+6745  18.690 145.396 1.500              0.55                  
J0542-0913 -19.378 213.616        6.81        0.44                  
J0542-2658 -26.283 231.390                    0.26                  
J0542+4951  10.298 161.754 0.545  4.13  3.61  0.42                  
J0543+8238  24.772 130.755        1.72        0.34                  
J0544+1118  -9.234 195.144                    1.06                  
J0544-2241 -24.430 227.078 1.537  1.25        0.32                  
J0544+4541   8.394 165.520        1.36        0.94                  
J0544+5258  12.069 159.127        4.81                              
J0545-0539 -17.259 210.528              2.12                        
J0546-2931 -26.213 234.409              0.94                        
J0547+1223  -8.217 194.476        1.18        0.21        0.05      
J0547+2721  -0.448 181.633        1.67        0.21  0.27  0.09      
J0549-2752 -25.031 232.913                    0.35                  
J0549+3054   1.817 178.855        1.83        0.54                  
J0550+2326  -1.841 185.369        2.12        0.39        0.10      
J0551+0829  -9.292 198.413        2.34        0.35                  
J0551-1909 -21.439 224.240 0.730  0.93        0.54                  
J0551+3725   5.423 173.412              1.04                        
J0551+3751   5.712 173.083        6.79        0.24                  
J0552+0313 -11.484 203.295        4.52        0.46                  
J0552-0605 -15.937 211.728              1.14                        
J0552+2007  -3.269 188.390                                0.07      
J0552+3754   5.794 173.068 0.815  0.68        0.23                  
J0552+7240  21.613 141.050 1.555  1.19        0.79                  
J0553-0730 -16.315 213.176              1.45                        
J0553-0840 -16.741 214.301        1.98        0.98                  
J0553+1550  -5.099 192.282              3.02                        
J0553+3117   2.649 178.901              1.32                        
J0554-2458 -23.034 230.322              4.40                        
J0554+3541   5.006 175.180                    0.18        0.07      
J0554+6857  20.267 144.757 1.372  1.21        0.19                  
J0555+1232  -6.358 195.390              2.38                        
J0555+3948   7.285 171.715 2.365  0.99  0.72  0.39  0.31  0.20  0.04
J0556-0241 -13.357 209.127 0.235  7.54                              
J0557-2214 -21.390 227.841              0.65                        
J0557+2413  -0.203 185.420 3.228  1.38        0.40  0.67  0.30      
J0558+0044 -12.183 207.512              1.45                        
J0558-0055 -12.130 207.739        6.15                              
J0558-1317 -17.748 219.161 1.725  1.92        0.36                  
J0558+3418   5.003 176.774        0.86        0.26                  
J0558-3504 -25.343 241.144              1.68                        
J0558+5328  14.149 159.681 0.035              0.42                  
J0559-1817 -19.392 224.164        2.62                              
J0559+1908  -2.167 190.157             11.96                        
J0559+2353   0.116 185.989        0.72  0.46  0.23        0.11  0.03
J0559+2818   2.335 182.181             10.58                        
J0559+5804  16.300 155.468 0.904              0.31                  
J0600-0005 -11.458 207.154 2.200  3.87        1.61                  
J0601-2004 -19.627 226.111 1.216              0.18                  
J0601+3838   7.650 173.274              0.57                        
J0602-2938 -22.846 235.778              0.77                        
J0602+4212   9.669 170.283        1.03        0.24                  
J0603+0622  -7.702 201.745        1.79        0.49                  
J0603-1716 -18.071 223.591 2.711  1.11        0.18                  
J0603+1742  -2.214 191.791 1.738  0.75        0.23        0.19      
J0603+2159   0.039 188.137       11.22        0.49                  
J0603+2957   3.954 181.203        1.23        0.47                  
J0604-0054 -10.800 208.440              1.16                        
J0604+1055  -5.168 197.917        2.10        1.21        0.14      
J0604+2429   1.480 186.073 0.133  2.21        0.68        0.37      
J0604+4413  10.874 168.596 1.136  2.24        1.05                  
J0605+0939  -5.708 199.079        0.66        0.33        0.48      
J0605+3517   6.745 176.618              0.74                        
J0605-3522 -24.184 241.876        1.14        0.24                  
J0605+4030   9.347 172.062 1.450  0.81        0.19                  
J0605+5753  17.004 156.014 1.840  0.94        0.80                  
J0606-0024 -10.076 208.253 1.028  1.45                              
J0606-0724 -13.290 214.595 1.227  2.41        0.53                  
J0606+4401  11.138 168.969              1.13                        
J0607-0834 -13.524 215.820 0.872  1.12  0.37  0.54  0.21            
J0607-2447 -20.241 231.258        2.26        0.57                  
J0607+4739  12.860 165.695 0.540  0.53        0.33                  
J0607+6720  20.858 146.873 1.970  0.77  0.66  0.30  0.10  0.24      
J0608-1520 -16.395 222.159 1.094  0.70        0.39  0.14            
J0608-2220 -18.959 228.995 1.926  1.11        0.31                  
J0608-2717 -20.824 233.869        1.78        0.16                  
J0608+4508  11.835 168.058 0.036        1.71                        
J0609-1542 -16.183 222.679 0.323  1.54  0.88  0.32  0.17  0.16  0.08
J0609+4804  13.364 165.482 0.277 20.63                              
J0610-0959 -13.507 217.442              0.72                        
J0610-1847 -17.298 225.685 0.640  2.10                              
J0610-2301 -18.868 229.823 2.854  1.09        1.60                  
J0610+7248  22.909 141.405 3.530  2.45        0.52                  
J0610+7801  24.405 135.954        0.78        0.36                  
J0611-1155 -14.177 219.323        2.62        1.32                  
J0611-2827 -20.597 235.308        0.36                              
J0611+7218  22.774 141.940              0.54                        
J0612+4122  10.924 171.887 0.690  0.72  0.83  0.11  0.09            
J0612-4337 -25.063 251.045 3.461  1.32                              
J0612+6225  19.509 151.940        2.04        0.42                  
J0613-0008  -8.477 208.783              0.59                        
J0613+1306  -2.158 197.074 0.745  1.25        0.14                  
J0613+1708  -0.307 193.495        2.23        0.46                  
J0613-2530 -19.179 232.520 0.174        0.72                        
J0613+2604   4.007 185.662 0.580  1.39  1.13  0.27  0.24  0.32      
J0613+7335  23.353 140.679              1.08                        
J0614-2536 -19.066 232.687 2.150  0.97        0.20                  
J0614+5102  15.397 163.085 1.590  0.90        1.13                  
J0614+6046  19.148 153.673 2.702  1.18        0.34                  
J0615-3355 -21.763 241.086              1.03                        
J0615+4819  14.301 165.660        1.04        0.39                  
J0616-0306  -9.272 211.750        1.05        0.32                  
J0616-1041 -12.510 218.724        2.55        0.23                  
J0616-3456 -21.815 242.211 0.329              2.79                  
J0617-1715 -15.098 224.948 0.320  2.46        0.34                  
J0617-2200 -17.114 229.428 2.316  1.16        0.15                  
J0617-3634 -22.149 243.947 1.180  7.60                              
J0617+5701  18.094 157.493        0.67        0.39  0.09            
J0617+7816  24.842 135.807 1.430  0.75        0.20                  
J0618-1106 -12.367 219.272              1.20                        
J0618-2426 -17.768 231.909 0.299              0.18                  
J0618+4207  12.143 171.640                    0.12                  
J0618+4620  13.940 167.737 0.607  1.14        0.22                  
J0619+0736  -3.636 202.532        1.55        0.62                  
J0619-1140 -12.416 219.901 0.970  1.46                              
J0620+2102   2.941 190.812        2.35        0.53                  
J0620-2515 -17.623 232.891 1.900  0.84        1.09                  
J0620-2827 -18.822 236.021                    0.33                  
J0621-0609  -9.525 215.085        1.83        0.57                  
J0621-2557 -17.764 233.637              0.60                        
J0621+7605  24.491 138.188        2.20        1.06                  
J0622-0109  -6.862 210.777 1.400  1.02        0.62                  
J0622-1927 -14.930 227.519 2.189  0.79                              
J0622+3326   9.144 180.001 1.062  1.00        0.28  0.07            
J0622+7242  23.743 141.797              0.49                        
J0623-3350 -20.076 241.613              1.43                        
J0623+3830  11.491 175.423 0.421  1.26        0.26                  
J0623-4413 -23.296 252.237 0.674  4.38        0.74                  
J0623+4554  14.679 168.568        1.84        0.47                  
J0623+5849  19.499 156.035        1.22        0.37                  
J0624-0103  -6.580 210.810        1.51                              
J0624-2545 -16.925 233.771              0.68                        
J0624+3205   8.932 181.424             15.04                        
J0624+3856  11.824 175.095 3.469  0.75        0.38                  
J0625+1440   1.103 197.051        7.34        0.59                  
J0625+4440  14.391 169.842 0.473              0.16  0.10            
J0625+4744  15.699 166.967              4.91                        
J0626+2623   6.749 186.752              0.65                        
J0626-4012 -21.530 248.292              1.16                        
J0626+8202  25.974 131.806 0.710  0.85  0.83  0.56  0.38            
J0627+1357   1.161 197.895              1.92                        
J0627-3529 -19.967 243.521 0.055  1.25        0.48                  
J0628-2805 -17.001 236.363        1.14        0.24                  
J0628+2835   8.125 184.958        2.88        0.87                  
J0629-0505  -7.096 215.095        1.34        1.21                  
J0629+0743  -1.403 203.582              1.80                        
J0629-0838  -8.860 218.227              0.70                        
J0629-1959 -13.662 228.708 1.724  0.62        0.17  0.11            
J0630-1227 -10.190 221.868              1.52                        
J0630-1323 -10.551 222.748 1.021  1.05        1.08                  
J0630+1738   3.404 194.907        0.87        0.24                  
J0631-1410 -10.792 223.513 1.017  0.71                              
J0631+2020   4.837 192.587                                0.15      
J0631-4154 -21.283 250.289 1.416  1.62                              
J0631+5311  18.598 162.035 2.204              0.95  0.44            
J0632+1022   0.508 201.600              3.10                        
J0632-1250 -10.065 222.364        2.22        0.24                  
J0632+1559   3.204 196.650        2.11        0.80                  
J0632-2614 -15.595 234.883 0.717              0.34                  
J0632+3200  10.340 182.201 1.831  1.02        0.14                  
J0632+8020  25.911 133.712                    0.66                  
J0633+1527   3.152 197.232              1.53                        
J0633-2223 -13.782 231.361 1.508              0.29                  
J0633+3612  12.261 178.404              0.91                        
J0633+3642  12.535 177.956        2.06        0.44                  
J0633+4943  17.690 165.570        1.60        0.61                  
J0634+1414   2.831 198.439              7.35                        
J0634-2335 -13.944 232.636 1.535  1.22        0.17                  
J0634+2550   8.021 188.006              5.65                        
J0635-1821 -11.740 227.771                    0.19                  
J0635+1916   5.277 194.026              1.21                        
J0635-262A -14.969 235.281        1.89  1.25  0.18                  
J0635-262B -14.976 235.283 1.670  1.26  1.31                        
J0635+4333  15.700 171.685 0.769        0.51                        
J0635-7516 -27.159 286.436 0.653              1.50                  
J0636+0118  -2.627 210.183              0.80                        
J0636-0547  -5.881 216.502        0.76                              
J0636+1131   1.886 201.012              2.27                        
J0636-2113 -12.759 230.516 1.883  0.94        0.27                  
J0636+5009  18.194 165.282        2.76        0.62                  
J0637+1458   3.838 198.122        0.99        0.45                  
J0637+2319   7.511 190.584              0.61                        
J0637-2942 -15.912 238.659                    0.34                  
J0637+3029  10.692 184.097              0.48                        
J0637+3322  11.948 181.448        1.16        0.35                  
J0637+6107  21.927 154.302                                0.40      
J0637+8125  26.292 132.557        2.27        0.40                  
J0638+5933  21.517 155.938        0.88        0.21                  
J0639-2631 -14.272 235.795              2.02                        
J0639-3346 -17.005 242.761        1.47        0.43                  
J0639+7324  25.065 141.340 1.850  1.44        0.26                  
J0641-0320  -3.656 214.891        1.88        0.36        0.15      
J0641+0947   2.318 203.191                    2.09                  
J0642+1128   3.233 201.757                    1.01                  
J0642+3509  13.631 180.216 0.269  0.72                              
J0642-4331 -19.780 252.649              1.83                        
J0642+5247  20.007 163.011        0.76        0.28                  
J0642+6758  24.147 147.243 3.180  0.70        0.66                  
J0642+8811  27.041 125.021        2.21        0.20                  
J0643+0724   1.591 205.483        6.11        0.45                  
J0643+0857   2.313 204.115 0.882              1.93  0.81  0.28      
J0643+1238   4.105 200.895 1.660        0.35                        
J0643-1335  -7.875 224.292        1.56        0.39                  
J0643-2451 -12.765 234.604        1.86                              
J0643-3749 -17.656 247.067              0.65                        
J0643+7236  25.189 142.270              0.73                        
J0644+2911  11.518 185.951        1.43        0.35                  
J0644-3459 -16.489 244.358 2.165  3.28  0.57  0.91                  
J0644+3914  15.593 176.485 1.266  0.81        0.37                  
J0644+8018  26.411 133.836        2.46                              
J0645+0541   1.339 207.293        9.73        0.82                  
J0645+2121   8.296 193.187 0.245  0.55        0.36  0.32            
J0645-3340 -15.818 243.161              0.43                        
J0646-2802 -13.308 237.928              1.35                        
J0646+3041  12.440 184.690        1.52        1.22                  
J0646-3903 -17.588 248.475 0.681  1.95        0.32                  
J0646+4451  17.945 171.157 3.396  0.59  0.67  0.34  0.33  0.25  0.15
J0646+5946  22.584 156.031              5.28                        
J0647-1605  -8.110 226.978        1.22                              
J0647+5446  21.292 161.244        1.67                              
J0648-1744  -8.619 228.576 1.232  1.98        0.47                  
J0648+2053   8.747 193.946        0.85        0.38                  
J0648-3044 -14.108 240.606 1.153  1.66        0.44        0.15      
J0648-4734 -20.089 257.087 1.940  5.38                              
J0648+4907  19.757 167.054        0.96        0.68                  
J0649-1839  -8.740 229.549              0.84                        
J0650-0152  -1.078 214.552        1.40        0.56                  
J0650+0358   1.631 209.375        2.15                              
J0650-0840  -4.091 220.649        1.32        0.48                  
J0650-1306  -6.204 224.573                                0.17      
J0650-1632  -7.761 227.648              2.31                        
J0650-1637  -7.719 227.775        1.12  0.58  0.23  0.16  0.21  0.08
J0650+2502  10.996 190.351 0.203  0.95        0.22                  
J0650+5616  22.203 159.845 1.427  1.23        0.23                  
J0650+6001  23.156 155.911 0.455  1.61        0.31  0.31            
J0652+4634  19.504 169.814              3.81                        
J0653+0508   2.793 208.645        4.84        0.32                  
J0653-1929  -8.217 230.750        0.84        0.26                  
J0653+3705  16.431 179.259 1.982  0.82        0.17                  
J0654-1053  -4.343 223.023              1.09                        
J0654-2640 -11.228 237.375              0.85                        
J0654+4514  19.382 171.278 0.933              0.11  0.06            
J0654+5042  21.106 165.748 1.253  0.81        0.23  0.13            
J0655+0639   4.035 207.589              1.43                        
J0655-2300  -9.452 234.101              2.03                        
J0655-2416  -9.902 235.299                    0.23                  
J0655+4100  18.065 175.533 0.022  0.73        0.23                  
J0655+5704  22.973 159.169              0.64                        
J0656-0323  -0.488 216.554 0.634  1.12        0.39                  
J0656-1406  -5.291 226.158              7.93                        
J0656+2525  12.252 190.526              1.52                        
J0656+3209  15.067 184.221        1.20        0.50                  
J0657+2423  12.026 191.567 1.925  4.87        0.45                  
J0657+5741  23.416 158.601        2.31                              
J0658+0637   4.633 207.926              1.12                        
J0658+0741   5.004 206.900              0.76                        
J0658-2801 -10.871 239.056              0.58                        
J0659+0813   5.477 206.549 2.780  1.55        0.31                  
J0659-2745 -10.574 238.891 1.727  2.53                              
J0700+1709   9.576 198.541 1.080  0.97  0.57  0.19  0.17            
J0700+6745  25.832 147.851              1.28                        
J0701-3641 -13.956 247.365              1.41                        
J0701-4634 -17.706 256.875 0.822  9.26        0.55                  
J0701+6936  26.135 145.816 1.967  1.45        0.86                  
J0702-1015  -2.208 223.391        0.96        0.33                  
J0702-1951  -6.529 231.996        0.88        0.15                  
J0702+2644  14.099 189.889        3.04        0.46                  
J0702-2841 -10.411 240.029 0.007              0.49                  
J0702+4431  20.575 172.520              7.53                        
J0702+5444  23.437 161.930        0.62        0.78                  
J0702+8549  27.253 127.685 1.059  2.31        0.71                  
J0703-0051   2.254 215.113        0.64  1.02  0.25                  
J0703+4035  19.322 176.490              0.51                        
J0704-1307  -3.190 226.117        5.85        0.64                  
J0704+4700  21.545 170.045        2.00                              
J0705-0050   2.737 215.345              1.43                        
J0705-1324  -2.914 226.587              1.20                        
J0705+3958  19.602 177.280        1.24                              
J0705+6641  26.085 149.087 1.300        0.80                        
J0706-2311  -7.218 235.406 0.692              0.35                  
J0706+4230  20.605 174.792 0.059        1.60                        
J0706+4647  21.913 170.410              3.41                        
J0707-0026   3.373 215.221              4.69                        
J0707+2917  16.093 187.895              0.71                        
J0707+3822  19.394 179.009 0.579  0.79        0.32                  
J0707+6110  25.379 155.174                    0.27                  
J0707+6540  26.136 150.251              0.58                        
J0708-1421  -2.899 227.653        5.18                              
J0708+3455  18.364 182.485 1.266  0.96                              
J0709-0255   2.734 217.692 1.472  0.81        0.26        0.06      
J0709-1527  -3.155 228.757              1.01                        
J0709+3422  18.462 183.139              1.29                        
J0709+3737  19.442 179.859        1.18        0.42                  
J0709+6832  26.710 147.100              1.64                        
J0710+1819  12.420 198.585              2.36                        
J0710-2033  -5.157 233.481                    0.54                  
J0710-3850 -13.163 250.151        2.66        0.51                  
J0710+4220  21.254 175.203 1.163  2.09        0.90                  
J0710+4732  22.768 169.850 1.292  0.79  0.75  0.16  0.12  0.07      
J0710+4924  23.291 167.905              1.52                        
J0711-0137   3.794 216.787                    0.37                  
J0711+5227  24.186 164.699              0.62                        
J0712-1847  -4.044 232.072              1.75                        
J0712-2114  -5.053 234.311              0.62                        
J0712+5033  23.865 166.767 0.502  0.56        0.18                  
J0713+1935  13.591 197.716 0.540  0.47        0.29  0.05            
J0713+4349  22.199 173.860 0.518  2.14  1.24  0.85  0.52            
J0713+5006  23.798 167.247              1.83                        
J0713+5053  24.023 166.427                    0.39                  
J0714+3534  19.739 182.290 1.620  0.84  0.60  0.60  0.60            
J0714+7408  27.592 140.870 0.371  1.01        0.40        0.11      
J0715-0921   1.034 224.076        3.56        0.97                  
J0717+0242   7.104 213.584              0.81                        
J0717+0324   7.309 212.903              1.24                        
J0717+2835  17.959 189.479 0.083        0.79                        
J0717+4538  23.427 172.200 0.940  0.71        0.17                  
J0717+5231  25.043 164.860              0.78                        
J0718-1813  -2.518 232.213        1.41        0.61                  
J0718+6651  27.380 149.071 0.500  0.64        0.29                  
J0719-1955  -3.068 233.852        2.00        0.51                  
J0719+3307  19.853 185.113 0.779  0.72        0.14  0.10            
J0719+7245  27.883 142.438              0.62                        
J0720+4737  24.354 170.212        1.08        0.55        0.21      
J0720+6355  27.341 152.397              0.62                        
J0721+0406   8.535 212.737 0.665  0.72        0.26                  
J0721-1530  -0.619 230.156        2.82                              
J0721+1540  13.509 202.094        1.28                              
J0721-3528  -9.726 248.010                    0.97                  
J0721+7120  28.018 144.049 0.300  0.70  0.55  0.12  0.07        0.04
J0722+3722  21.771 181.007 1.630  0.58        0.39                  
J0723+1904  15.544 199.185              0.75                        
J0723+5355  26.242 163.533              3.49                        
J0723+6504  27.807 151.135 0.218        1.69                        
J0724+0308   8.854 214.003                    0.31                  
J0724-0715   3.929 223.220 0.280              0.38        0.11      
J0724+1512  14.066 202.887              1.90                        
J0725-0054   7.227 217.765 0.128  1.14        0.40  0.44            
J0725+1425  13.909 203.712 1.038  1.15  0.60  0.29  0.13  0.10      
J0725-1904  -1.331 233.815        1.24        0.23                  
J0725-2640  -5.007 240.483        2.22        0.43        0.21      
J0725-3423  -8.604 247.364              1.54                        
J0725-3854 -10.582 251.469              4.84                        
J0725+5413  26.489 163.248              1.17                        
J0726+0636  10.815 211.060 1.950  1.05        0.26                  
J0726+2153  17.152 196.724 1.857  0.76        0.18                  
J0726+3912  23.084 179.378              0.36                        
J0726+4124  23.764 177.091 1.805        0.23                        
J0726+7911  28.236 135.146        1.00        0.47                  
J0727+4844  25.696 169.310 2.460  0.74  0.26  0.20                  
J0728+2153  17.601 196.927        0.61                    0.12      
J0728+5701  27.465 160.250 0.426  0.87              0.25            
J0728+6748  28.416 148.078 0.846  0.99        0.26                  
J0729-1320   2.134 229.165 0.344  3.49        0.41                  
J0729-3439  -7.864 248.046        4.83        2.39                  
J0729-3639  -8.946 249.764 0.603              2.40                  
J0730-0241   7.419 219.886        1.35        0.31                  
J0730-0535   6.066 222.476                    0.30                  
J0730+1048  13.524 207.635              6.80                        
J0730-1141   3.140 227.836 1.591  0.88        0.31  0.21  0.12  0.10
J0730-3208  -6.563 245.870 0.516  2.98        0.90                  
J0730-3223  -6.732 246.061              0.86                        
J0730-3405  -7.432 247.634              0.89                        
J0730+4049  24.418 177.956 2.500  0.77  1.04  0.68                  
J0731+1433  15.440 204.284 2.300              0.74                  
J0731-2224  -1.755 237.380        4.44        1.46                  
J0731-2341  -2.458 238.467        3.40        0.35        0.43      
J0731+2451  19.414 194.313 1.089  1.13        0.18                  
J0731+5338  27.290 164.064              1.73                        
J0732+0150   9.947 216.047        1.25        0.31        0.19      
J0732-0228   8.028 219.974 2.750        1.25                        
J0732+2548  20.049 193.500 1.443  0.66        0.18                  
J0733+0456  11.701 213.421 3.010              0.17                  
J0733+3515  23.319 183.953 0.177  0.88        0.30                  
J0733+5022  27.110 167.774 0.720  0.63  0.38  0.21  0.12  0.20      
J0733+5153  27.318 166.068              1.52                        
J0734+3307  22.931 186.268              0.44                        
J0734+6528  28.916 150.780 0.800        5.04                        
J0735+0130  10.589 216.775        1.18        1.10                  
J0735-1735   1.444 233.653        3.60        1.19                  
J0735+1808  17.590 201.198              1.04                        
J0735-2232  -0.930 238.001              0.47                        
J0735+234A  19.916 195.877             10.01                        
J0735+4750  26.805 170.604 0.782  1.32  0.52  0.41                  
J0735+5925  28.681 157.677              0.39                        
J0735+7115  29.070 144.168 0.795        0.51                        
J0736-0433   7.894 222.270 1.512  0.81        0.26                  
J0736-1853   0.874 234.811        9.39        0.87                  
J0736+2604  20.991 193.579 0.997  1.59  0.63  0.18                  
J0736+2954  22.158 189.657              0.44                        
J0736+6513  29.120 151.073 3.035        0.78                        
J0737-0338   8.440 221.526              0.94                        
J0737-0720   6.689 224.812                    0.27                  
J0737+2651  21.466 192.874 1.649        0.53                        
J0737-3954  -8.917 253.490                    0.88                  
J0737+5941  28.902 157.400 0.041  2.31        0.33                  
J0737+6430  29.265 151.891 0.170  0.87  0.83  1.05                  
J0738-0626   7.517 224.239 1.914  5.68        1.01                  
J0738+1742  18.071 201.915 0.450  1.20  1.06  0.46  0.18  0.17  0.11
J0738+6537  29.382 150.613              0.55                        
J0739+0137  11.380 217.058 0.189  1.82  0.79  0.36  0.21  0.13      
J0739+1739  18.347 202.096              0.95                        
J0739+2347  20.628 196.051              1.60                        
J0739+4423  26.899 174.570 0.860        1.31                        
J0739+6306  29.381 153.516              0.34                        
J0739+7527  29.185 139.336        1.02        0.54                  
J0740-0400   9.033 222.262              0.96                        
J0740-1351   4.227 230.930              0.62                        
J0740-2444  -1.147 240.395        1.19        0.71                  
J0740+6444  29.512 151.640              0.65                        
J0740+6719  29.617 148.675 1.700  0.85                              
J0741-1359   4.369 231.165              0.63                        
J0741-2647  -1.830 242.364        1.73        0.83                  
J0741+2706  22.287 192.914 0.772  1.26  1.17  0.86                  
J0741+3112  23.587 188.706 0.632  1.58  0.63  0.47  0.35            
J0742-3829  -7.425 252.670        7.84        0.72                  
J0742+3944  26.302 179.763              0.38                        
J0742+4900  28.166 169.556 2.318  0.59        0.16                  
J0742+5444  29.092 163.106 0.720        0.24  0.18  0.05            
J0742+6836  29.745 147.189              2.75                        
J0743-0440   9.441 223.252        1.51        0.35                  
J0743+2328  21.492 196.779 0.776  2.59  0.61  0.43                  
J0743-3803  -7.042 252.402        5.30        0.77                  
J0743+3941  26.390 179.848 1.705  0.80  0.20  0.23                  
J0743+5053  28.765 167.486              0.66                        
J0744+0137  12.631 217.720              0.98                        
J0744-0629   8.675 224.929                          0.86            
J0744-1414   4.837 231.716              0.84                        
J0744-141A   5.011 231.804              0.98                        
J0744+2920  23.741 190.912 1.183        0.58                        
J0744+5540  29.455 162.072              2.38                        
J0744+5625  29.495 161.203              0.68                        
J0744+7036  29.827 144.890              0.68                        
J0744+7433  29.569 140.334 0.315  0.55        0.30                  
J0745-0044  11.749 219.970 0.994  0.70  0.61  0.52  0.43  0.14  0.13
J0745+1011  16.592 209.865 2.624  1.05  0.99  0.51  0.44            
J0745-2451  -0.236 241.054                                0.14      
J0745+2614  22.755 194.111 1.225              0.13                  
J0745+3142  24.663 188.498 0.461  0.84  0.74  0.81                  
J0745+3313  25.175 186.930 0.611  1.51  0.23                        
J0746-0220  11.097 221.462              1.30                        
J0746-1555   4.463 233.441        1.45        0.45                  
J0746+2549  22.891 194.649 2.987  0.45  0.24  0.24                  
J0746+2734  23.542 192.862 1.700  0.69  0.24  0.21                  
J0747-1237   6.285 230.664              0.74                        
J0747-2919  -1.988 245.189        1.74                              
J0747-3049  -2.831 246.446              1.86                        
J0747-3310  -3.996 248.494        2.95        0.35                  
J0747+3631  26.395 183.518              0.33                        
J0747+7639  29.551 137.922        0.71        0.56  0.32            
J0748-1639   4.458 234.292        1.50        0.48                  
J0748+2400  22.718 196.676 0.410  1.15  0.61  0.30  0.20  0.09  0.05
J0749+0837  16.900 211.828 1.265        0.43                        
J0749+1057  17.790 209.564 0.214  3.08        0.22                  
J0749+5750  30.375 159.656        1.61  0.36                        
J0749+7420  29.943 140.549 1.629              0.24                  
J0750+0406  15.114 216.157              0.67                        
J0750-0706   9.775 226.251 1.762  1.53        0.64                  
J0750+1021  17.775 210.255 1.116              0.32                  
J0750+1231  18.761 208.229 0.889  1.28        0.23  0.22  0.15  0.09
J0750+1823  20.935 202.429 1.163  1.24                              
J0750+3119  25.461 189.226              2.81                        
J0750+4814  29.395 170.663 1.956  0.85  0.78  0.70        0.23  0.10
J0750+5015  29.654 168.380 2.098  3.22  0.78  0.71                  
J0750+6541  30.600 150.545 0.747              0.45                  
J0750+7909  29.385 135.049        1.47        0.38                  
J0750+8241  28.773 131.054 1.991  0.90                              
J0751-0046  12.892 220.641 2.101  1.60                              
J0751+0152  14.100 218.213                    0.51                  
J0751+2657  24.369 193.913 0.262        0.67                        
J0751-2758  -0.512 244.501              7.78                        
J0751+3313  26.357 187.330 1.936  1.16  0.82                        
J0751-3331  -3.492 249.192        2.12        0.80                  
J0751+4115  28.343 178.559 0.429        0.17                        
J0751+6840  30.596 147.075        1.43        0.47                  
J0752+3730  27.649 182.742 0.440        0.55  0.17                  
J0752-3940  -6.362 254.652        2.36        0.83                  
J0752+5808  30.684 159.316 2.940        0.66                        
J0752+6112  30.791 155.756 2.492        2.05                        
J0752+6344  30.849 152.812              0.55                        
J0753+0924  18.104 211.528              0.91                        
J0753+4231  28.845 177.208 3.595  2.01  0.53  0.49                  
J0753+5352  30.506 164.268 0.200  0.71  1.03  0.17        0.10  0.08
J0753+6335  30.895 152.976              0.42                        
J0754-1147   8.241 230.827        0.67        0.46                  
J0754+3033  26.174 190.366 0.796        0.57                        
J0754+4823  30.144 170.618 0.377  1.28  0.38  0.24                  
J0754+5324  30.645 164.828        2.94  1.18                        
J0755+2542  24.800 195.528 0.444              0.12                  
J0755-4239  -7.400 257.536        3.39        0.21                  
J0755+6312  31.163 153.423        0.68                              
J0756-1542   6.766 234.530 1.420  1.47                              
J0756+3714  28.316 183.233 2.515        0.38                        
J0756+5151  30.911 166.688 1.330  1.40        0.51                  
J0756+6058  31.363 156.038              0.51                        
J0756+6347  31.323 152.729              0.51  0.32                  
J0757+0251  16.026 218.108              1.27                        
J0757+0956  19.057 211.380 0.266  0.33        0.25  0.12  0.14  0.07
J0757+3648  28.325 183.749              1.96                        
J0757+6110  31.460 155.801              0.55                        
J0758+1136  19.993 209.888 0.569  2.87                              
J0758+3747  28.828 182.744 0.043  1.29        0.52                  
J0759+3010  27.017 191.118 1.002        0.51                        
J0800-2302   3.645 241.256        2.00                              
J0800-3959  -5.216 255.710        2.67        0.60                  
J0800+4854  31.161 170.175 2.130        0.25                        
J0800+5010  31.306 168.696 1.622              0.14                  
J0801+1153  20.749 209.936 2.672  1.81                              
J0801-2831   1.062 246.097        3.51        0.33                  
J0801-3336  -1.690 250.376        2.15        0.96                  
J0801+4401  30.565 175.827 1.072  0.72        0.22                  
J0801+5455  31.807 163.161 2.735        0.58                        
J0801+6639  31.665 149.357 0.300        0.42                        
J0801+7408  30.754 140.666              1.13                        
J0802+1809  23.655 203.911 1.586  1.09  0.56  0.25        0.19      
J0802+2509  26.121 196.700 1.663        0.33                        
J0802-3810  -3.929 254.377                    0.92                  
J0802+5255  31.873 165.513 2.008        0.82                        
J0802+5921  32.043 157.935 1.977  1.47  0.59  0.48                  
J0802+6353  31.886 152.604 0.472        1.72                        
J0803+0421  18.100 217.461 1.253  0.64        0.40                  
J0803-0805  12.059 228.732        1.07        0.53                  
J0803+6403  32.076 152.392        1.99  0.36  0.78                  
J0803+6700  31.824 148.931              4.74                        
J0804+1012  20.729 211.916 1.212        0.28                        
J0804-1038  10.910 231.054              1.20                        
J0804-1712   7.576 236.788 1.043              0.42                  
J0804-1936   6.313 238.859              1.45                        
J0804-2749   2.009 245.866        2.56        1.25        0.22      
J0804+5431  32.294 163.645              0.51                        
J0804+6040  32.277 156.385 0.689        0.55                        
J0805-0111  15.787 222.733 1.388  0.70        0.31                  
J0805+1121  21.448 210.901 0.950  1.34        0.44                  
J0805+2106  25.366 201.168        1.30  0.56  0.43                  
J0805+6144  32.351 155.114 3.033  1.00  0.27  0.36                  
J0805+7410  31.072 140.563              0.57                        
J0805+7534  30.795 138.964 0.121              0.46                  
J0806-1724   7.842 237.203        1.71        0.77                  
J0806-2652   2.769 245.229 1.230  6.48        0.67                  
J0806-2911   1.588 247.226        4.36        0.48                  
J0806-3519  -1.682 252.418        4.42                              
J0806+4504  31.681 174.781 2.102        1.47  0.78                  
J0806+4841  32.148 170.550 0.370        1.03                        
J0806+5931  32.552 157.741 0.300              0.66                  
J0806+7746  30.424 136.449        1.03        0.21                  
J0807+0432  19.078 217.763 2.877  1.69        0.56                  
J0807-0541  14.012 227.041                    0.34                  
J0807-1207  10.839 232.784        1.35        0.35                  
J0807-1531   8.969 235.663                    0.26                  
J0807+5117  32.416 167.494 1.139        0.39  0.37                  
J0808+0514  19.550 217.184 0.361        0.55                        
J0808+0550  19.837 216.622 0.430        0.64                        
J0808-0751  13.163 229.110 1.837  1.18  1.23  0.29  0.10  0.07      
J0808+1253  22.798 209.751 1.327        1.14                        
J0808+2646  27.902 195.452 0.544        1.54  1.15                  
J0808+4052  31.445 179.725 1.420  0.83  0.43  0.15  0.06  0.12  0.07
J0808+4950  32.565 169.232 1.435  0.77  0.34  0.18  0.10  0.08  0.04
J0808+5838  32.802 158.787              1.81                        
J0808+7315  31.401 141.589 0.496  1.63        0.35                  
J0809-0311  15.643 225.034              1.79                        
J0809-1532   9.375 235.943        2.27                              
J0809+3122  29.365 190.485 0.220              0.30                  
J0809+3455  30.349 186.546 0.083              0.18                  
J0809+5218  32.910 166.313 0.138  1.26  0.51  0.47  0.14            
J0809+5809  32.964 159.352              1.27                        
J0809+5901  32.913 158.321              0.34                        
J0810+1010  22.123 212.653 2.506  1.06        1.01                  
J0810-2207   6.062 241.678              2.00                        
J0810+4134  31.941 179.005 0.506        0.41  0.61                  
J0810+4335  32.175 176.638 2.166        0.17                        
J0811+0146  18.569 220.774 1.148  0.60  0.46  0.14  0.06  0.08      
J0811+4308  32.303 177.191              0.76                        
J0811+5714  33.184 160.448 0.611  0.95  1.05  0.68                  
J0811+7051  32.049 144.320              0.93                        
J0812-1810   8.658 238.633 2.973  1.16                              
J0812+5845  33.407 158.618              0.77                        
J0813+2435  28.317 198.212 1.845  0.84  0.91  0.50                  
J0813+2542  28.514 196.964 2.025        0.19  0.38                  
J0813+481B  33.236 171.242        2.43        0.23                  
J0814-1739   9.279 238.402              0.62                        
J0814-1806   9.028 238.786        2.57        1.73                  
J0814-2253   6.502 242.885              2.44                        
J0814-2521   5.232 245.020 0.817  6.85        0.67                  
J0814+3237  30.699 189.402 0.843        0.19                        
J0814+5609  33.678 161.725 0.510        0.23  0.20                  
J0814+6431  33.203 151.723 0.239        0.20  0.24                  
J0815+0154  19.500 221.139 0.402  0.78                              
J0815+0954  23.133 213.491 1.698  1.14        0.20                  
J0815+3635  31.861 184.959 1.027  0.94  0.76  0.30                  
J0816-2421   6.121 244.393        2.32        0.31                  
J0816+5739  33.897 159.930 0.054  1.14        0.54                  
J0816+6538  33.230 150.363              0.77                        
J0817-0307  17.511 226.057 1.775  3.35        0.44                  
J0817-0933  14.319 231.865 0.710  1.52        0.38                  
J0817+1958  27.463 203.423 0.138        1.60                        
J0817+2237  28.488 200.661 0.982        0.59                        
J0817+2352  28.813 199.280 1.733  2.26  0.73  0.31                  
J0817-2936   3.440 248.941        2.25        0.79                  
J0817+3227  31.334 189.802        1.37  0.60                        
J0817+5537  34.126 162.369 0.881        0.40  0.20                  
J0818+0517  21.854 218.382 1.600  0.73        0.25                  
J0818+4222  33.402 178.296 0.530  1.06  0.94  0.21  0.12  0.09  0.05
J0818+4754  34.007 171.687              0.26                        
J0819+0150  20.302 221.685              0.91                        
J0819-0630  16.268 229.397 1.800  1.30        0.49                  
J0819+2747  30.474 195.159 0.393  1.39  0.63  0.40                  
J0819+3226  31.653 189.904 0.650              0.17                  
J0819+3823  32.910 183.016              0.20                        
J0820-1258  13.165 235.277 0.048  1.05  0.70  0.58  0.32  0.71      
J0820+4229  33.806 178.216              1.07                        
J0820+5621  34.475 161.470 2.255        1.09                        
J0821-0323  18.293 226.844 2.352  1.91        0.95                  
J0821+3107  31.757 191.528 2.613        1.30                        
J0822+4041  34.034 180.447 0.865        0.84  0.28                  
J0822+7053  32.913 144.089              3.22                        
J0823-0939  15.536 232.759        2.21        1.75                  
J0823+2223  29.677 201.432 0.951  5.56  3.72  0.58  0.28            
J0823+2928  31.862 193.579 2.368        1.15  0.98                  
J0823+4138  34.344 179.353 3.016        0.42                        
J0824-1029  15.275 233.616              0.47                        
J0824-1527  12.620 237.942 1.289  4.25        0.42                  
J0824-1827  10.812 240.393        1.62        0.46                  
J0824-2428   7.586 245.545        3.62        0.47                  
J0824+2438  30.652 199.054 1.242        0.39  0.29        0.05      
J0824+3916  34.192 182.210 1.216  0.81        0.22                  
J0824+4057  34.386 180.196 0.612        0.43                        
J0824+5219  35.196 166.372              4.24                        
J0824+5552  35.118 162.026 1.421  1.03  0.56  0.43  0.18  0.12  0.07
J0825+0309  22.388 221.287 0.506  0.82  0.41  0.24  0.10  0.08      
J0825+0831  24.662 215.985        1.42                              
J0825+1332  26.805 210.941 1.143  0.61        0.17                  
J0825+2704  31.644 196.444 0.693        0.78                        
J0825-3218   3.297 252.125        2.55        0.48                  
J0825+3919  34.290 182.166 1.210        2.38                        
J0825+4436  34.925 175.798 0.901        0.61                        
J0825-5010  -7.061 266.717                    2.03                  
J0825+6157  34.725 154.624 0.542  1.04  0.82  0.44  0.19            
J0826+1257  26.945 211.737 0.592                          0.12      
J0826-2230   8.930 244.058 0.910  3.74        0.35  0.14            
J0826+7353  32.517 140.536              1.56                        
J0827-3324   2.930 253.222              0.70                        
J0827+3525  34.046 186.915 2.249  0.73  0.63  0.67                  
J0827+5217  35.672 166.400 0.338              0.88                  
J0827+5509  35.596 162.874              1.56                        
J0828+2920  32.765 194.037 2.322        2.59                        
J0828-3731   0.643 256.637        2.15        0.61                  
J0828+5048  35.787 168.238 0.927  1.22  0.80                        
J0829+0858  25.843 216.063 0.866        0.69                        
J0829+1754  29.352 206.790 0.089  1.92  0.66  0.69                  
J0829+4018  35.230 181.118 0.405        0.24                        
J0830+0624  25.016 218.785 1.263  1.42  6.25  0.38                  
J0830+1123  27.093 213.736 1.975        0.55                        
J0830+2410  31.876 200.090 0.941  0.94        0.17  0.14  0.08  0.06
J0831+0429  24.332 220.762 0.174  1.64  0.85  0.43  0.14            
J0831+0621  25.044 218.850              0.37                        
J0831-2228   9.923 244.714 1.599  3.37        0.42                  
J0831+3742  35.148 184.337 0.918        0.42                        
J0831+4608  36.153 174.030 0.131        1.05                        
J0831+5155  36.170 166.844 2.170        0.52                        
J0831+7035  33.757 144.212 2.003        0.41                        
J0832+1554  29.430 209.305 2.427  0.68  0.51  0.35                  
J0832+1821  30.255 206.639              0.50                        
J0832+1832  30.288 206.429 0.154  3.46  0.97  0.61                  
J0832+2752  33.261 196.005              0.70                        
J0832+4913  36.380 170.206 0.548  0.85  0.61  0.25  0.27            
J0833+0350  24.357 221.586 0.903              0.24                  
J0833+1123  27.710 214.053 2.986              0.51                  
J0833+1132  27.805 213.924 1.213        0.95                        
J0833+4224  36.271 178.681 0.249  1.04        0.43                  
J0834+0250  24.052 222.642              1.96                        
J0834-2241  10.476 245.375 1.064              0.28                  
J0834+4403  36.604 176.645 0.371  0.76  0.46  0.21                  
J0834+5534  36.559 162.296 0.241  4.73  3.10  2.59                  
J0834+6019  35.969 156.439 0.720  1.04  0.36                        
J0835-1702  13.826 240.716 0.182        1.08                        
J0835+6640  35.002 148.736              0.48                        
J0835+6832  34.552 146.529              0.82                        
J0835+6835  34.569 146.466 1.414        2.49  0.26                  
J0836+0053  22.703 226.481 1.826              0.25                  
J0836-2016  12.231 243.639 2.752  3.32  0.80  0.49  0.26  0.19      
J0836+2139  32.246 203.390 1.595  1.46  1.05  0.38                  
J0836-2233  10.950 245.552 0.839  8.86        0.72                  
J0836+2355  33.079 200.872              0.39                        
J0836+2728  34.018 196.756 0.765  1.13  0.62  0.40                  
J0836+4125  36.678 179.941 1.304  0.80  0.67  0.30                  
J0837+2454  33.569 199.826 1.126  0.81  0.68  0.37        0.16      
J0837+2501  33.553 199.668 0.315        0.56                        
J0837+4734  37.259 172.275              0.19                        
J0837+5825  36.606 158.729 2.101  1.17  0.66  0.29                  
J0838-3836   1.590 258.701        2.08                              
J0838+3922  36.718 182.535              1.55                        
J0839+0104  24.448 225.110 1.123              0.29  0.15            
J0839+0319  25.543 222.932 1.570  1.70        0.49                  
J0839+1802  31.713 207.688 0.280  1.13  1.26  0.34                  
J0839+2850  34.986 195.358 0.079        0.50                        
J0839+4227  37.388 178.721 0.598        0.44  0.61                  
J0839+4301  37.417 178.011              1.00                        
J0840+1312  30.139 213.036 0.681  0.92  0.42  0.71  0.17  0.23  0.14
J0840+4439  37.690 175.964 1.335        0.72  0.63                  
J0841-3136   6.390 253.540        2.45        0.57                  
J0841-3555   3.732 256.945              0.82                        
J0841+7053  34.426 143.609 2.172  1.81  1.57  0.29  0.14            
J0842+1835  32.480 207.343 1.276  1.44  1.23  0.49  0.39  0.07      
J0843+2944  36.026 194.550 0.398        1.09                        
J0843+4215  38.032 179.046 1.000  3.46  2.30                        
J0843+4537  38.124 174.764 0.192  1.50  1.71  1.06                  
J0843+5105  38.202 167.814 0.127        0.73                        
J0843+6129  36.851 154.793 0.862              0.17                  
J0843+6751  35.410 147.109              1.00                        
J0843+6833  35.286 146.274        1.99        0.32                  
J0844-1845  14.709 243.544              1.21                        
J0844-3742   3.187 258.787        2.89        0.51                  
J0844+3830  37.856 183.792 2.941        0.41  0.23                  
J0845+0439  27.375 222.348 0.385  1.74                              
J0845-2703   9.923 250.475              1.04                        
J0845-3718   3.558 258.586        2.24        0.31                  
J0845+5658  37.881 160.349              0.59                        
J0846+0641  28.664 220.513 0.617  0.93        0.59                  
J0846+0704  28.653 220.024 0.342        1.69                        
J0846-2607  10.663 249.872        3.70        0.59                  
J0846-2610  10.467 249.784       10.91        3.28                  
J0846-2956   8.187 252.806              3.03                        
J0846-3424   5.438 256.362        3.63        0.55                  
J0847-0520  22.890 232.262 1.242              0.21                  
J0847-0703  21.957 233.815                    0.42                  
J0847+0759  29.295 219.213              3.22                        
J0847-1754  15.634 243.150        3.57        0.42                  
J0847+3831  38.394 183.867 3.186  2.96        0.31                  
J0847+4609  38.907 174.104 1.218        0.41  0.21                  
J0847+5723  38.074 159.773        2.43                              
J0849+3137  37.867 192.639              4.55                        
J0849-3541   5.214 257.821        2.48        0.47                  
J0849+5108  39.135 167.674 0.585  0.89  0.46  0.21  0.08            
J0849+5603  38.475 161.411 0.269        0.69                        
J0850-0507  23.477 232.393        2.22                              
J0850-1213  19.520 238.728 0.566  0.51        0.24  0.09            
J0850+1522  33.235 211.834 2.018  6.15                              
J0850-3039   8.495 253.984                    0.69                  
J0850+3455  38.579 188.536 0.145              0.31  0.19            
J0850+4036  39.134 181.274 0.267        0.54                        
J0850+5159  39.182 166.576 1.896        0.26                        
J0851+0845  30.619 218.999        1.38        0.69                  
J0851+4847  39.538 170.687 2.025        0.22                        
J0851+5528  38.917 162.092 0.388        0.19                        
J0852-1528  18.104 241.868        0.99                              
J0852-2455  12.323 249.629 0.031        1.10                        
J0852+2833  37.646 196.540 1.283  0.49                              
J0853-0150  25.810 229.739 1.498  1.33        0.61                  
J0853+0654  30.299 221.207 0.223  0.90        0.30                  
J0853+1352  33.158 213.729 1.111        0.71                        
J0853+1743  34.727 209.491 3.219  2.75                              
J0853+2813  37.825 197.032 0.920        0.22                        
J0853-2922   9.792 253.380              0.99                        
J0853-3824   3.989 260.343                    0.39                  
J0853+6722  36.502 147.348        1.67                              
J0854+0720  30.667 220.870 0.654  1.81        0.41                  
J0854+2006  35.821 206.880 0.306  0.97  0.50  0.24  0.14  0.12  0.06
J0854-2540  12.291 250.577        3.39        0.59                  
J0854+4408  40.050 176.730 0.382  0.74        0.32                  
J0854+5757  38.932 158.855 1.319  1.06  0.48  0.38  0.27  0.19      
J0854+6218  38.012 153.416 0.267  1.32  2.70  0.27                  
J0854+8034  31.639 132.508 1.103              0.18                  
J0855+5751  39.036 158.955        8.34  3.09                        
J0855+6218  38.064 153.415 2.145        0.71                        
J0856-1105  21.484 238.713        0.56  0.66  0.34  0.17            
J0856-1706  17.886 243.844              1.03                        
J0856+1739  35.443 209.917 0.516        0.29                        
J0856-1921  16.607 245.787              0.79                        
J0856+2111  36.650 205.811 2.091  0.94  0.92  0.70                  
J0856+7146  35.311 142.103 0.541  2.46        0.42                  
J0857+1307  33.896 215.123        2.81                              
J0857+1526  34.795 212.522 1.425        2.89                        
J0857-2021  16.089 246.693              0.72                        
J0857-2501  13.287 250.543              1.48                        
J0857+2805  38.714 197.487              0.72                        
J0857+5302  40.086 165.061 1.441        1.29                        
J0857+5827  39.200 158.132              1.12                        
J0858+1405  34.478 214.141 2.625  1.40                              
J0858-1950  16.538 246.367 0.659  1.20        0.26                  
J0858+5552  39.816 161.382              5.79                        
J0859-2408  14.099 250.041              4.97                        
J0859-3309   8.348 257.131       12.50        0.98                  
J0900-1242  21.326 240.736        1.61                              
J0900-2808  11.794 253.415 2.152  6.65  2.62  1.16                  
J0900-3131   9.627 256.063 0.453              0.32                  
J0900+4108  41.106 180.723 1.623  0.65                              
J0901-0037  28.244 229.796 1.913        1.38                        
J0901+0304  30.218 226.221 0.287        1.55                        
J0901+0448  30.931 224.363 1.860  1.21                              
J0901-0702  24.815 235.866 1.738  2.60                              
J0902+0443  31.157 224.639 0.533        0.94                        
J0902+0850  33.035 220.311 1.275        0.99                        
J0902-1415  20.721 242.321 1.332  1.81  1.47  0.51  0.24            
J0902+4310  41.552 178.031 2.410  1.54  0.33  0.19                  
J0902+5402  40.660 163.625 1.682  1.24  0.32  0.47                  
J0902+6444  38.204 150.133 0.405        0.59                        
J0903-1721  18.985 245.048 0.872  0.96        0.28                  
J0903+2547  39.509 200.816 0.827        0.35                        
J0903-3117  10.247 256.292        3.60        0.41                  
J0903+4651  41.556 173.111 1.465  1.04        0.19  0.10  0.24      
J0903+5151  41.230 166.457 1.537  0.72  1.05  0.73                  
J0904+2333  39.085 203.644 2.258  0.48        0.48                  
J0904-2552  13.960 252.254 1.635  8.63        0.73                  
J0904+2729  40.143 198.726              0.17                        
J0904-3111  10.429 256.313        2.84        0.35                  
J0904-3514   7.825 259.455        2.36        0.40                  
J0904+4238  41.868 178.752 1.342  1.18  0.65  0.25                  
J0904+4727  41.769 172.280 1.173        0.59                        
J0905+0259  31.048 226.885 1.827  0.38        0.36                  
J0905+2052  38.377 206.981 1.155        0.40                        
J0905+2748  40.251 198.347 1.488        0.28                        
J0905+2849  40.612 197.081 1.219  1.27  0.44  0.36                  
J0905+4128  42.057 180.311 1.000        3.47                        
J0905+4850  41.808 170.405 2.697  0.79  0.30  0.42  0.22            
J0906+0342  31.582 226.273 0.830        5.08                        
J0906+1513  36.617 213.757              0.90                        
J0906+1646  37.249 211.986 0.412        0.83                        
J0906-2019  17.847 248.107 0.774  2.08        0.35                  
J0906+4636  42.116 173.397 0.085        0.81  0.36                  
J0907-2026  17.964 248.363 0.906  2.07        0.47                  
J0907+6644  37.979 147.538        1.90                              
J0907+6815  37.474 145.729        0.88        0.40                  
J0908+4150  42.665 179.825 0.734  1.30        0.29                  
J0909+0121  30.925 229.013 1.025  1.11  0.64  0.30  0.21            
J0909-0231  28.980 232.899 0.957  1.35        2.07                  
J0909-0500  27.504 235.178        1.12        0.40                  
J0909+0835  34.460 221.508 1.754  0.84        0.62                  
J0909+4253  42.840 178.394 0.670  0.70        0.20  0.10            
J0909+4753  42.600 171.597 2.626  3.59  1.93                        
J0909+5216  41.994 165.729 0.410  1.35        0.36                  
J0909+6925  37.175 144.296              0.85                        
J0909+8327  30.703 129.252        5.07        0.80                  
J0910-0526  27.585 235.824 2.393  2.59        1.18                  
J0910+2248  40.178 205.098 2.661        0.15                        
J0910+2539  41.002 201.509 2.753  1.14        0.55                  
J0910+3329  42.466 191.189 0.354                    0.13            
J0910+3759  42.972 185.104 2.166        1.08                        
J0910+4636  42.789 173.336 1.024  2.62                              
J0911+1958  39.485 208.693 1.635  2.62        0.46                  
J0911+3349  42.753 190.786 0.456        2.05  0.50                  
J0911+8053  32.081 131.810              0.73                        
J0912+1033  36.126 219.847              1.22                        
J0912+2205  40.341 206.158 0.992  1.27  0.24  0.15                  
J0912-2752  13.954 254.956        3.81                              
J0912+4126  43.335 180.390 2.563        0.38                        
J0912-4137   4.622 265.201        2.21        0.58                  
J0912+4139  43.354 180.083 1.777        0.81                        
J0912+4422  43.392 176.354 1.724  3.53  1.25                        
J0912+5320  42.197 164.219 0.102        4.28                        
J0913+0436  33.565 226.392              0.74                        
J0913+1454  38.109 214.980 0.470        2.15                        
J0913-2103  18.494 249.658 0.198        0.69                        
J0913+4402  43.592 176.781 1.177  1.42  0.55  0.34                  
J0914+0245  32.819 228.420 0.427  0.64        0.24        0.12      
J0914+1006  36.271 220.544 0.311        0.82                        
J0914-2038  19.112 249.647                    0.70                  
J0914+3512  43.496 189.000 1.067  0.85  1.19  0.27                  
J0915+0007  31.567 231.516 3.074  3.28  2.61  0.69                  
J0915-0429  29.106 235.698        2.95        1.21                  
J0915+0745  35.541 223.343                    0.33                  
J0915+2056  40.592 207.853 1.770        0.44                        
J0915+2933  42.935 196.718 1.521  0.66  0.26  0.12  0.20            
J0915-3029  12.709 257.435                    0.31                  
J0916+3854  44.172 183.912 1.267  4.22  0.61  0.37                  
J0916+5844  41.482 156.991              0.69                        
J0917-1345  23.976 244.358        0.93        0.44        0.57      
J0917-2131  18.977 250.746 0.847  1.72        0.20                  
J0917+6530  39.425 148.518        1.84                              
J0919-0739  27.962 239.191 0.273  1.58        0.59                  
J0919-1847  21.177 248.911              0.52                        
J0919+2125  41.627 207.610 1.394        0.51                        
J0919-2849  14.406 256.701              1.02                        
J0919+3324  44.221 191.609 0.350  0.69                              
J0919-3538   9.716 261.762 0.382        1.64                        
J0919+7825  33.674 134.087                    0.30                  
J0920-2956  13.885 257.777 0.465  2.53        0.44                  
J0920-3631   9.291 262.599        2.00        0.49                  
J0920+4115  44.957 180.613              0.52                        
J0920+4441  44.816 175.768 2.186  0.99  0.54  0.21  0.10  0.12      
J0921+1350  39.452 217.208 0.767              0.48                  
J0921-1627  23.067 247.350              1.55                        
J0921-2618  16.480 255.141 2.300  2.94  0.80  0.50  0.19            
J0921-3219  12.344 259.652              6.26                        
J0921+6051  41.456 154.038              0.59                        
J0921+6215  40.994 152.268 1.446  0.92  0.50  0.32  0.17  0.11      
J0921+6604  39.581 147.625 1.645        1.04                        
J0921+7136  37.130 141.305 0.594  0.89        0.54                  
J0922-0529  29.911 237.750 0.974  0.91                              
J0922-3959   7.190 265.420 0.591  2.00        0.38                  
J0922+4209  45.272 179.322 1.555        0.32                        
J0922+5137  44.138 166.089              1.10                        
J0922+5138  44.058 166.085              0.76                        
J0923-2135  20.013 251.811 0.052  2.68  2.93  0.61                  
J0923+2815  44.398 198.948 0.744        0.13  0.39                  
J0923+3107  44.887 194.965 0.894  1.58  0.35  0.24                  
J0923-3435  11.149 261.688              2.47                        
J0923+3849  45.421 184.069        0.80  0.42  0.18                  
J0923+4125  45.458 180.368 0.028  0.99  0.64  0.14                  
J0923+5136  44.178 166.097 1.025        1.98                        
J0924-1703  23.092 248.216              1.62                        
J0924+4511  45.436 174.976 3.431  1.16  1.17  0.75                  
J0925+0019  33.404 233.207 1.723              0.66                  
J0925+1658  41.617 213.944 1.548              0.23                  
J0925-2027  21.039 251.162 1.084  1.52        0.88                  
J0925+3127  45.342 194.600 0.374  1.66        0.66                  
J0925+3612  45.843 187.838 0.998  2.28  0.22  0.16                  
J0926-2345  19.119 254.048 1.170        0.81                        
J0926+2534  44.317 202.765              1.88                        
J0926+2758  44.967 199.518              0.21                        
J0926+4029  45.951 181.678 1.876        0.77  0.16                  
J0927+1739  42.189 213.247        1.67                              
J0927-2034  21.423 251.706 0.347  0.82        0.29                  
J0927+2456  44.425 203.725 0.397        0.28                        
J0927+3902  46.164 183.777 0.695  1.24  0.70  0.53  0.45  0.43  0.22
J0927+5717  43.296 158.282        0.62        0.33                  
J0928-0409  31.935 237.533                    0.31                  
J0928-3049  14.489 259.646        5.41        0.77                  
J0928+4446  46.123 175.497 1.907  0.58  0.39  0.53                  
J0928+6443  40.797 148.840 0.920        0.85                        
J0929-1820  23.120 250.107        1.14        0.92                  
J0929-3801   9.568 265.032        1.36        0.58                  
J0929-3930   8.397 265.959              0.50                        
J0929+5013  45.421 167.730 0.370  0.47  0.57  0.36  0.08            
J0929+8612  29.505 126.360        3.33        0.57                  
J0930+0034  34.452 234.430 1.769  1.03                              
J0930+3503  46.798 189.591 0.435        0.30  0.21                  
J0930+4644  46.252 172.607 2.036  2.45  0.70  0.18                  
J0930+4831  45.908 170.069 0.450        0.81                        
J0930+7420  36.376 137.916        1.60        0.42                  
J0931-1013  28.745 243.563        0.93        0.35                  
J0931+1414  41.732 217.973 1.100  1.29        0.23                  
J0931+1936  43.878 211.253 0.193        5.58                        
J0931+2750  46.050 200.011 0.490              0.26                  
J0931+4752  46.284 170.927 1.588        1.81                        
J0932-2016  22.400 252.224 1.236  1.43        1.51                  
J0932+2837  46.277 198.930 0.303        1.51                        
J0932+3339  47.100 191.686              0.67                        
J0932-3405  12.765 262.638 0.936  4.46        1.27                  
J0932+5306  45.261 163.565 0.597        0.15  0.22                  
J0932+6507  41.006 148.128        1.49        0.50                  
J0933-0819  30.364 242.248 0.903  0.62                              
J0933-1139  28.316 245.273        1.57        0.56                  
J0933+2845  46.599 198.818 3.421  1.23        0.39                  
J0933+6106  42.695 153.020 1.915        0.52                        
J0934-2341  20.472 255.306              0.98                        
J0934+3926  47.526 183.166 0.044  1.63        0.24                  
J0934+4908  46.435 169.023 2.582  1.28  1.14  0.85                  
J0935+0204  36.840 232.458 0.649        1.13                        
J0935+0719  39.495 226.692 0.290  2.01                              
J0935+0915  40.466 224.514 1.484              0.35                  
J0935+2405  45.972 205.544 2.741  2.34  0.43                        
J0935-2820  17.265 258.875       12.52                              
J0935-3332  13.532 262.633 2.906  4.18        0.45                  
J0935+3633  47.802 187.455 2.859  1.62  0.87  0.45                  
J0935+3942  47.712 182.773              0.74                        
J0936-3526  12.334 264.156              1.03                        
J0937+5008  46.679 167.440 0.276  1.29  0.29  0.28                  
J0937+6215  42.721 151.293              0.20                        
J0938+0314  38.231 231.829              1.15                        
J0938-0708  32.198 242.177 1.281              0.15                  
J0938-2912  17.079 259.974              3.55                        
J0938+5857  44.181 155.391              1.08                        
J0939+0304  38.318 232.153 0.340        3.87                        
J0939-1731  25.482 251.245        1.36        0.76                  
J0939-1858  24.503 252.412 0.621        0.84                        
J0939+4141  48.487 179.710 1.224        0.53                        
J0939+6415  41.999 148.774 2.356        0.84                        
J0940+2603  47.509 203.130 0.726  0.61                              
J0940-2829  17.909 259.791        3.19        0.48                  
J0940+6413  42.181 148.689              1.73                        
J0941-0754  32.182 243.325 1.724        1.60                        
J0941-1335  28.432 248.295 0.551  0.65        0.22  0.16            
J0941+2728  48.138 201.166 1.309  1.01  0.67  0.21                  
J0942-0759  32.315 243.602        1.27        0.22                  
J0943-0819  32.347 244.135 0.228 10.50                              
J0943-1204  29.865 247.430        1.16                              
J0943+1702  45.523 215.973 1.598  3.47                              
J0943+2028  46.809 211.376 1.425        0.26  0.29                  
J0943+3614  49.362 187.968 0.022  0.82  0.36                        
J0943+5113  47.424 165.519              0.69                        
J0943+6150  43.487 151.428 0.753  1.49        0.54                  
J0944+4638  48.638 172.121 1.475        0.57                        
J0944+5007  47.787 167.056 1.288        0.79                        
J0944+5202  47.337 164.293 0.565        0.67  0.30                  
J0945-0153  36.736 238.373 2.275  0.69        0.27                  
J0945+2729  48.893 201.370              2.23                        
J0945+3534  49.819 189.007 1.128  1.25  0.67  0.14                  
J0945+4636  48.826 172.114 0.639  1.08  1.28  0.94                  
J0945+5757  45.391 156.183 0.229  0.55        0.09                  
J0945+5821  45.193 155.692 3.185        0.58                        
J0945+6012  44.491 153.276 2.522        0.66                        
J0946+1017  43.422 225.044 1.004              0.14                  
J0946-2020  24.806 254.850 0.913  3.94                              
J0946+5020  48.034 166.631                    0.33                  
J0947+5907  45.080 154.568        0.72  0.87  0.73                  
J0948+0022  38.278 237.434 0.585                    0.04            
J0948-2901  18.732 261.544        3.03        1.39                  
J0948-3223  16.225 263.902 2.140  3.67        1.15                  
J0948-3440  14.519 265.460              1.60                        
J0948+4039  50.285 181.061 1.250  1.41  0.49  0.75  0.25  0.10      
J0949+0719  42.690 229.137              0.77                        
J0949+2920  50.184 198.792 1.265        1.20                        
J0949+6039  44.671 152.453 2.505        0.60                        
J0950+0615  42.179 230.405 0.830              0.40                  
J0950+1343  45.861 221.340              0.88                        
J0952+2352  49.615 207.279 0.971  2.06        0.22                  
J0952-2720  20.581 261.052              0.66                        
J0952+2828  50.551 200.263              7.21                        
J0952+282A  50.551 200.263              6.51                        
J0952+3512  51.219 189.623 1.876  0.83        0.25                  
J0952+4941  49.099 167.179 4.775        0.65                        
J0952+5048  48.835 165.512 1.091  1.60  1.02  0.36                  
J0952+6322  43.714 148.865              0.54                        
J0952+6538  42.551 146.210 0.302  0.76        0.38                  
J0953+1720  48.013 216.924 0.711              0.33                  
J0953-2002  26.121 255.844 1.589        0.71                        
J0953+3225  51.296 194.081 1.576        0.14                        
J0954+1743  48.364 216.523 1.478  1.95  0.49  0.20  0.12            
J0954+2122  49.379 211.181 0.296        1.54                        
J0954+2639  50.792 203.245        0.78  0.22  0.29                  
J0954+7435  37.529 136.492 0.695  1.54        1.33                  
J0955+0823  44.530 228.898              6.23                        
J0955+4838  49.877 168.516 0.534  1.29  0.39  0.64                  
J0955+5728  46.780 156.044 0.225        0.30                        
J0955+6903  40.900 142.160 -0.000  1.06        0.19                  
J0955+6940  40.566 141.479 0.001  1.04        0.17                  
J0956+2515  50.982 205.579 0.707  0.91  1.13  0.43  0.16  0.12  0.05
J0956+3935  51.759 182.556 1.174        0.76                        
J0956+5753  46.705 155.413 1.765  1.71  0.31  0.57                  
J0956+7219  39.011 138.693              3.50                        
J0957-1350  31.163 251.594 1.323  0.87                              
J0957+3422  52.281 191.013 1.810        1.08                        
J0957+5522  47.928 158.667 0.900  6.08  4.39  1.94                  
J0958+2948  52.222 198.492 2.069        0.41                        
J0958+3224  52.322 194.240 0.531  1.12  0.64  0.18        0.07      
J0958-3612  14.703 268.156       11.08        0.51                  
J0958-4110  10.843 271.357 2.934  3.04        0.96                  
J0958+4725  50.730 170.123 1.882  0.47  0.31  0.24  0.22  0.19  0.12
J0958+5039  49.809 165.250 1.154  1.11        0.21                  
J0958+6533  43.132 145.814 0.368  0.64        0.22  0.09  0.09  0.05
J0959-0828  35.307 247.455        1.50        0.44                  
J0959-2259  24.856 259.131              0.71                        
J0959+6712  42.241 143.936              0.49                        
J1000+1324  47.881 223.271 1.357  0.38                              
J1000-2259  25.103 259.451 0.700        6.43                        
J1000-3139  18.507 265.514 0.009              0.65                  
J1000-3408  16.559 267.119              1.75                        
J1000+5805  47.154 154.765 1.498        0.60                        
J1001+1015  46.741 227.616 1.533              0.29                  
J1001-3058  19.170 265.221              0.74                        
J1001+3424  52.988 190.958 0.948  0.51  0.31  0.31        0.55      
J1001-4438   8.489 274.001 0.837              0.59                  
J1001+5540  48.360 157.878 0.004        0.91                        
J1002+1216  47.883 225.158 0.861              0.62        0.32      
J1002+1232  47.922 224.744                    0.39                  
J1002+5701  47.858 156.011              0.26                        
J1003+3244  53.520 193.790 1.686  1.58                              
J1003+6813  41.953 142.533 0.773  1.69        0.53                  
J1004+0708  45.766 232.022              1.46                        
J1004+1207  48.124 225.602              0.72                        
J1005+0739  46.277 231.603 1.555        0.33                        
J1005+2403  52.545 208.154              0.64                        
J1005+4805  51.654 168.559 2.391  0.85        0.44                  
J1005+6154  45.724 149.571 2.740  0.86        0.22                  
J1006+0509  45.068 234.737 1.216  2.17        0.67                  
J1006+1713  50.746 218.812 0.335  2.44                              
J1006-2159  26.777 259.869 0.330              0.27                  
J1006+3454  53.980 190.133 0.101  1.98  1.68  0.75                  
J1006+5011  51.214 165.235              0.34                        
J1006-5018   4.370 277.989        1.39                              
J1006+6523  43.866 145.399 2.200        4.29                        
J1006+6611  43.419 144.489              0.48                        
J1007-0207  40.800 242.812 1.215  1.10        0.52                  
J1007+0708  46.399 232.597 2.285        0.26                        
J1007-1247  33.611 252.744 2.123  1.62        0.38                  
J1007+1356  49.675 223.677 2.707  1.17  1.41  0.36  0.29  0.16      
J1007-3333  17.935 267.940 1.837  2.15        0.33                  
J1007+3444  54.267 190.398              0.42                        
J1007+5802  47.937 154.231 3.768        0.56                        
J1007+5822  47.807 153.766              1.34                        
J1007+5908  47.420 152.785 0.707        0.64                        
J1008+0029  42.035 241.366 0.098        0.65                        
J1008+0621  46.012 233.590 1.720              0.17                  
J1008-0933  36.150 250.251 1.226  0.94        0.97                  
J1008-2139  27.303 259.976 0.246        0.56                        
J1008+2533  53.588 205.986 1.974        0.43                        
J1008-2901  21.666 265.196              0.66                        
J1009+0622  46.396 233.933        1.37        0.54                  
J1009+1322  49.715 224.670 0.223        0.40                        
J1009+1602  51.033 221.044 1.625        1.68                        
J1010-0440  39.798 246.085              2.12                        
J1010+0803  47.500 232.037 2.435              0.31                  
J1010-2337  26.134 261.844 1.180        0.75                        
J1010+3330  54.984 192.534 2.067        0.26                        
J1010+4132  54.178 178.708 0.612        0.67                        
J1010+8250  32.484 128.485 0.322  1.41        0.44                  
J1011-0423  40.167 246.028 1.588  6.13        0.71                  
J1011-2847  22.153 265.461        1.25        0.31                  
J1011+4204  54.338 177.726              6.53                        
J1011+6529  44.262 144.838                    0.64                  
J1012-1802  30.599 258.020              2.79                        
J1012+2439  54.357 207.843 1.805                    0.11            
J1012+3309  55.258 193.147 2.253        0.49                        
J1013+2449  54.659 207.669 1.637  1.02  0.99  0.55  0.18            
J1013-2546  24.807 263.823        1.57        0.48                  
J1013+3445  55.583 190.311 1.412  1.03  0.14  0.25                  
J1013+3526  55.396 189.138 2.638        0.56                        
J1013+4918  52.520 165.945 2.203  1.57  1.83                        
J1014+0852  48.786 231.762              2.29                        
J1014+2301  54.431 210.768 0.566  0.93  0.50  0.32  0.16  0.21      
J1014+2749  55.354 202.578 0.899        0.97                        
J1014+5503  50.198 157.520 2.980        0.53                        
J1015+0109  44.583 241.241 0.780  1.92        0.46                  
J1015+0158  44.956 240.173 1.377  1.19        0.24                  
J1015+1227  50.751 227.134 0.463  0.83        0.17                  
J1015+4926  52.712 165.602 0.212  1.14  0.26        0.19            
J1015+6728  43.339 142.334              0.41                        
J1016+0513  47.033 236.587 1.713  0.58        0.18  0.11            
J1016+1802  53.209 218.960              0.23                        
J1016+2037  54.186 214.919 3.115  1.53  0.33  0.45                  
J1016-3533  17.439 270.776              1.46                        
J1016+7617  37.398 133.781        2.32                              
J1017-0100  43.444 243.842              1.67                        
J1017-2016  29.648 260.709              0.64                        
J1017+4329  55.004 174.947 1.176        0.34                        
J1017+5924  48.290 151.499 0.851              0.06                  
J1017+6116  47.275 149.167 2.801  0.81  0.85  0.41                  
J1018+0530  47.691 236.745 1.945  0.77  0.53  0.19                  
J1018-2140  28.750 261.965 0.124  1.33                              
J1018+2650  55.963 204.507 1.812        0.46                        
J1018-3123  21.045 268.523 0.794  8.11                    0.21      
J1018+3542  56.425 188.541 1.230  0.62  0.35  0.24  0.12  0.20      
J1019-2219  28.443 262.738 1.768        1.86                        
J1019-2708  24.541 265.898        2.83                              
J1019+6320  46.275 146.505 1.061  0.90  0.14  0.26                  
J1020+4320  55.564 174.925 1.968  0.98  0.64  1.06                  
J1020+4831  53.943 166.403 0.053        1.23                        
J1020+4920  53.596 165.139 0.390        0.63                        
J1021+3437  57.122 190.457 1.406  1.21        0.21                  
J1021+3847  56.705 182.840              0.26                        
J1022-0958  38.313 253.755        1.30                              
J1022-1037  37.765 254.230 0.197 10.31                              
J1022+1853  54.983 218.578 2.136  1.94  2.39                        
J1022+3041  57.360 197.740 1.320  0.92  2.07                        
J1022+4239  56.057 175.962 0.991        0.39  0.38                  
J1023-1140  37.108 255.286        1.70                              
J1023+2649  57.091 204.856 2.790        0.44                        
J1023+2856  57.416 200.982 0.668        0.17                        
J1023+3948  56.878 180.921 1.254  1.03  0.69  0.26        0.10      
J1023+3953  56.931 180.748 1.333        0.39                        
J1023-4224  12.554 275.914              0.91                        
J1024-0052  44.921 245.369 2.556  1.09        0.83                  
J1024-1031  38.237 254.691 2.000        0.86                        
J1024+1912  55.497 218.328 0.828  1.15  0.54  0.23        0.17      
J1024+2332  56.809 210.901 0.165  1.83  0.43  0.38        0.31      
J1024-3234  20.771 270.274 1.568  3.13        0.31                  
J1025-0429  42.717 249.359              2.08                        
J1025-0509  42.237 249.999 1.125  1.64        0.30                  
J1025+1253  53.156 228.400 0.663        0.82  0.34                  
J1026+2542  57.608 207.115 5.284        1.51                        
J1026+5906  49.490 150.788 3.475        1.33                        
J1026+6448  45.927 144.178 1.695        0.54                        
J1026+7032  42.000 138.351              0.78                        
J1027+4803  55.094 166.434 1.288        0.25                        
J1027+7428  39.202 134.717 0.879  0.63        0.50                  
J1028-0236  44.508 248.139 0.476        0.98                        
J1028+2401  57.692 210.385 1.870  0.98  0.28                        
J1028-2644  26.062 267.422 2.665        1.54                        
J1028+3553  58.491 187.886 2.595        0.43                        
J1029+0519  49.782 239.380 1.378  1.96        0.32                  
J1029-1852  32.565 262.345 1.784  1.31  1.60  1.04                  
J1030+5132  54.027 160.627 0.518        0.58                        
J1030+5806  50.483 151.594 0.504        0.64                        
J1031-0423  43.867 250.733        1.04        0.41                  
J1031-2228  30.017 265.377        3.05        1.01                  
J1031+5053  54.439 161.507 0.360  0.99        0.32                  
J1031+6020  49.230 148.708 1.231  3.71  0.41  0.31                  
J1031+7441  39.210 134.269 0.123              0.16                  
J1032+0401  49.539 241.617 0.390        0.38                        
J1032-1400  36.758 259.230 1.039  1.85        0.49                  
J1032+3738  59.087 184.310 0.528  0.61        0.18                  
J1032+5610  51.751 153.911        1.88  1.21                        
J1032+6623  45.307 141.915 2.212        0.91                        
J1032+7218  41.051 136.274              0.62                        
J1033+071A  51.725 237.979 1.535  1.49        0.38                  
J1033-3601  18.927 273.976 1.455  1.08        0.48                  
J1033+3935  58.835 180.537 1.095  1.75  0.75                        
J1033+4116  58.367 177.456 1.119  0.63  0.31  0.27  0.30            
J1033+6051  49.107 147.853 1.409        0.62  0.39  0.10            
J1034-0211  45.863 249.122 0.270  1.27                              
J1034+1429  55.768 227.656 1.736  0.91        0.42                  
J1034+5635  51.814 153.029              0.71                        
J1034+6832  43.882 139.644        2.27                              
J1035-2011  32.294 264.503 2.198  1.81  0.89  0.50  0.41  0.21      
J1035+3756  59.650 183.505 1.510  0.77        0.28                  
J1035+5040  55.073 161.345        1.21  0.72  0.76                  
J1035+5628  51.926 153.119 0.450  2.27  1.81  0.81  0.22            
J1035+5652  51.686 152.595 1.857        0.85                        
J1036-0605  43.485 253.569 1.050  1.21        0.64                  
J1036+1051  54.310 233.510              0.59                        
J1036+2203  59.013 214.931 0.595  3.87  0.86  0.34                  
J1036-3109  23.361 271.726              1.81                        
J1036-3744  17.872 275.596 1.821  1.37                              
J1037+0424  50.842 242.513 2.328  0.96        0.30                  
J1037+1545  56.863 226.088              7.99                        
J1037-2705  26.968 269.597 0.567  0.69  0.86  0.27                  
J1037-2823  25.891 270.398 1.066  2.48                              
J1037+2834  60.506 202.275 0.095        0.49  0.43                  
J1037-2934  24.846 271.020 0.312  1.40        0.36  0.15  0.11  0.07
J1037-3343  21.312 273.399              0.75                        
J1037+3646  60.264 185.646              0.62                        
J1037+5711  51.783 151.839 0.830                    0.11            
J1038+0512  51.566 241.787 0.473  0.41        0.23  0.10            
J1038-2151  31.439 266.457 0.585        0.93                        
J1038-2423  29.300 268.060              0.51                        
J1038+4244  58.856 174.191 0.305  1.49  0.52                        
J1038-4325  13.105 278.836 1.356  1.25        0.49                  
J1039-1541  36.489 262.183 0.525  1.26        0.36                  
J1040+7418  39.904 133.988              0.56                        
J1041+0610  52.652 241.182 1.270  1.04        0.34  0.15            
J1041+2101  59.799 217.518 1.065  1.87  0.63                        
J1041+4138  59.730 175.877 2.165        0.23                        
J1041-4740   9.720 281.510 2.558              1.68                  
J1041+4900  56.789 163.038              0.64                        
J1041+523A  54.966 157.589        0.92  0.88  0.26                  
J1041+523B  54.966 157.573              1.00                        
J1042+0748  53.975 239.411 2.660        0.88                        
J1042+1203  56.300 233.192 1.028  1.67  1.33  0.84  0.14            
J1042+2949  61.653 199.854              1.07                        
J1043+2408  61.009 211.649 0.563  0.59  0.39  0.18  0.12  0.13      
J1043-3401  21.787 274.879              0.52                        
J1044+0655  53.831 241.112 0.690  0.79        0.17                  
J1044-2214  31.832 267.941              6.64                        
J1044+5322  54.800 156.068 1.901              0.22                  
J1044+8054  34.736 128.808 1.260  0.83  0.47  0.23  0.27  0.15      
J1045+0624  53.696 242.046 1.508              0.20                  
J1045+1735  59.406 224.486 0.921  1.66  0.32  0.18                  
J1045-2927  25.907 272.674 2.128  3.29        0.60                  
J1045+4920  57.199 161.890              0.89                        
J1046-2921  26.052 272.715 0.060        1.09                        
J1046-3655  19.575 276.992              2.19                        
J1046+5354  54.750 154.982 1.708              0.32                  
J1046+5449  54.199 153.709 0.249        0.38                        
J1046+6559  46.534 140.921              0.89                        
J1047+0029  49.311 250.644 1.257              1.11                  
J1047-1308  39.679 262.199 1.288  1.04        0.72                  
J1047+4725  58.435 164.693 0.799        1.77                        
J1047+5821  52.028 149.075 1.223        0.91                        
J1048+0055  49.179 251.388 0.641  2.42        0.28  0.21            
J1048+0141  51.070 248.545 0.689  1.01                              
J1048-1909  34.905 266.820 0.595  0.89  0.50  0.23  0.15  0.09  0.06
J1048+2115  61.440 218.100 1.481        0.25                        
J1048-4114  15.959 279.463 0.620  1.15                              
J1048+6008  50.926 146.792 1.722        3.40                        
J1048+7143  42.286 135.513 1.150  0.61  0.37  0.36  0.15            
J1049+1429  59.003 230.863 1.630              0.21                  
J1049-2231  32.249 269.313 1.609              0.31                  
J1050-0318  47.834 254.463 1.814        2.13                        
J1050-3212  24.074 275.245              0.82                        
J1050+3430  63.216 189.583 2.520  1.56  1.48                        
J1051+2027  61.733 220.105 1.035  0.52        0.27                  
J1051+2119  62.190 218.467 1.300  1.07  1.64  0.44  0.28  0.14  0.10
J1051-2339  31.575 270.590              5.31                        
J1051-3138  24.610 274.999 1.429  1.63        0.45  0.47            
J1051+4644  59.323 165.261 1.419  2.93  1.27                        
J1051+5347  55.367 154.393              0.80                        
J1052+0806  56.039 241.504 1.643        6.45                        
J1052+5755  52.819 148.859              0.56                        
J1052+6125  50.367 144.827 0.421  1.17        0.12                  
J1053+1842  61.631 223.987 0.666        0.59                        
J1053+4929  58.231 160.303 0.140  1.25        0.34  0.36            
J1053+5401  55.547 153.612 0.995        0.30                        
J1054+0227  52.678 249.321 0.340        0.49                        
J1054-0713  45.518 259.331 1.618        0.66                        
J1054+3855  62.967 179.696 1.372  0.41        0.21                  
J1054+3928  62.803 178.550 2.635  1.05  0.69  0.81                  
J1054+5308  56.160 154.777              0.80                        
J1054+5512  54.860 151.929 3.309        0.57                        
J1054+8629  30.173 124.982        2.27        2.41                  
J1055+0205  52.587 250.025 0.876  2.21        0.22                  
J1056-1330  40.717 264.945              1.14                        
J1056+7011  43.921 136.028 2.492  0.71        0.19                  
J1056+7401  40.779 133.083              0.64                        
J1057+0012  51.279 253.192 0.650  1.10        0.77                  
J1057-2342  32.197 271.906 1.125  2.83                              
J1057-2433  31.508 272.534 1.090  8.21                              
J1058+0133  52.774 251.579 0.890  1.53  0.80  0.23  0.15  0.15  0.05
J1058-0309  49.219 256.528 0.708  1.42        0.64                  
J1058+1951  63.130 222.583 1.110              0.29  0.23            
J1058-3024  26.395 275.788 2.523  1.02        0.54                  
J1058+4304  62.074 170.776 0.415  1.13                              
J1058+5628  54.425 149.661 0.143  0.88  0.71  0.27  0.14            
J1058-8003 -18.288 298.077 0.581              0.37                  
J1058+8114  34.748 128.042 0.706  0.64        0.15        0.08  0.03
J1059-1134  42.683 264.183 0.270              0.30                  
J1059+2057  63.803 220.531 0.400  0.57  0.41  0.22                  
J1059+4051  63.283 174.911 1.748              0.12                  
J1059+5056  58.096 157.108              1.69                        
J1059+5239  57.049 154.597 0.826        0.53                        
J1100+0949  58.618 241.145 1.321              0.48                  
J1100+1629  62.190 229.729 0.919        1.64                        
J1100+5453  55.729 151.300              0.94                        
J1101+0215  53.812 251.720 2.775        0.34                        
J1101+2020  63.919 222.098 1.660        0.71                        
J1101+3904  64.206 178.421        1.01  0.33  0.27                  
J1101+6241  50.144 142.223 0.663        0.49  0.21                  
J1101+7225  42.319 133.833 1.460  1.28                              
J1102-0235  50.331 257.220 1.400        0.55                        
J1102+1614  62.454 230.621 2.912        0.49                        
J1102+2241  64.858 217.079        1.31  0.44  0.55        0.11      
J1102+2757  65.830 204.680 1.865  0.70  0.41  0.26                  
J1102+2840  65.868 202.909 1.738              0.48                  
J1102+5941  52.487 145.248 1.830  1.70  1.17  0.69                  
J1103+1158  60.420 238.499 0.914  0.58        0.22                  
J1103+2203  64.972 218.729        2.76  0.79  0.57                  
J1103-4104  17.360 281.994              1.29                        
J1104+3812  65.031 179.900 0.030  0.67        0.17  0.11  0.14  0.07
J1104+6038  51.943 143.884 1.366  0.90        0.29                  
J1104+7658  38.550 130.462 0.311              0.37                  
J1104+7932  36.334 128.835        2.52        0.55                  
J1105+0202  54.355 253.204 0.107  1.12        0.53                  
J1105-0825  46.147 263.446              7.67                        
J1105+1754  63.953 228.167              0.33                        
J1106-0052  52.303 256.728 0.423        1.05                        
J1106+2812  66.702 204.184 0.844  0.95  0.21  0.21                  
J1106+3913  64.986 177.379              1.22                        
J1107+1502  63.052 234.382 0.602  0.98                              
J1107+1540  63.400 233.191 0.178        0.57                        
J1107+3743  65.822 180.508              1.00                        
J1107-4449  14.220 284.239 1.598  2.84        0.90                  
J1107+5219  58.189 153.551 0.944        0.25                        
J1107+7232  42.460 133.244 2.100  0.53        0.63                  
J1108+0202  54.876 254.199 0.157              0.61                  
J1108+0811  59.167 246.113 1.123  1.89                              
J1108+1435  62.892 235.308              2.77                        
J1108-3550  22.492 280.562              6.99                        
J1108+4330  63.538 168.019 1.226  0.81  0.56                        
J1109+0658  58.589 248.235              2.49                        
J1109+1043  61.007 242.539 0.550        5.39                        
J1109+1444  63.199 235.324 1.429        0.66                        
J1109+2513  67.120 211.981              0.63                        
J1109+3744  66.119 180.203 2.290  2.08  3.84  1.80  0.70            
J1109+6652  47.299 137.414 1.369        1.32                        
J1110-1145  43.997 267.411              1.17                        
J1110-1858  37.749 272.190 0.497  1.91        1.46                  
J1110+4403  63.631 166.478 1.693  1.74  0.75  0.23                  
J1110+4817  61.179 158.998 0.740  1.62  1.36  0.86                  
J1110+6028  52.490 143.237        1.02  0.63  0.64                  
J1110+6806  46.308 136.368              0.56                        
J1110+7133  43.411 133.682                    0.35                  
J1111+0228  55.718 254.701              0.77                        
J1111+1955  66.002 225.080 0.299  2.69  2.33  1.88                  
J1111+5227  58.504 152.631 1.285  0.82        0.12                  
J1112+0724  59.302 248.377 2.395  1.05        0.22                  
J1112-2158  35.414 274.666        6.36                              
J1112+3135  68.045 195.344 2.475        1.79                        
J1112+3138  67.993 195.230              0.65                        
J1112+3446  67.553 187.003 1.950  0.92  0.33  0.27                  
J1112+3503  67.468 186.294        1.47                              
J1112+3527  67.290 185.362 0.025        0.36                        
J1112+6149  51.580 141.576 2.241        0.59                        
J1113+1442  64.148 236.778 0.867  0.60        0.19                  
J1113-2300  34.601 275.510              0.47                        
J1113-3549  22.900 281.505 1.695  1.49                              
J1113+4017  65.808 173.754 0.074        0.87                        
J1113+6853  45.823 135.324              0.69                        
J1114-0247  52.058 261.260 1.040        0.55                        
J1114-0517  50.067 263.661              1.60                        
J1114-0816  47.521 266.042 2.078              0.56        0.41      
J1114+4037  65.929 172.710 0.737  2.21                              
J1115-0702  48.643 265.239              0.69                        
J1115-1958  37.510 274.320              0.60                        
J1115-3059  27.576 279.966        1.54                              
J1116+0829  60.760 248.147 0.486  0.85        0.28                  
J1116-2216  35.562 275.872 2.286        0.79                        
J1116-2828  29.890 278.838              4.54                        
J1116+6430  49.686 138.461 1.972  7.43        0.34                  
J1117-0236  52.640 262.034 0.463        0.80                        
J1117+1904  66.953 228.449              0.46                        
J1117-2133  36.316 275.760              0.88                        
J1117-3328  25.438 281.409              0.97                        
J1118-0743  48.484 266.754 1.739        0.55                        
J1118-1232  44.337 270.346 1.739  1.80        0.25                  
J1118+1234  63.917 242.347 2.126  1.63  0.51  0.30  0.14            
J1118+2922  69.546 201.272 0.074        0.66                        
J1118-3054  27.848 280.457 2.353  1.50                              
J1119+0410  58.285 255.337 0.736  1.02        0.52                  
J1119+2226  68.649 220.601 0.422        0.43  1.08                  
J1119+6004  53.482 142.157 2.641  1.09  0.82  0.63                  
J1120+0704  60.574 251.788 1.336              0.34                  
J1120+1104  63.245 245.463 0.496        0.51                        
J1120-1243  44.409 271.039 1.300              0.30                  
J1120-1420  43.073 272.317 0.362  1.18        0.38                  
J1120+1420  65.256 239.514 1.114  8.86        2.71                  
J1120-2508  33.295 278.160 0.466 14.26                              
J1120-2719  31.313 279.243 1.881              0.46                  
J1120+4212  66.163 167.922 0.390  0.60                              
J1120+4553  64.039 160.733 0.335        0.47                        
J1120+5404  58.295 148.592 0.924              0.30                  
J1121-0442  51.484 265.364 1.730  3.64                              
J1121-0553  50.443 266.284 1.297        0.68  0.29  0.17            
J1121-0600  50.360 266.386              4.13                        
J1122-1201  45.284 271.208              0.52                        
J1122+1805  67.619 232.141 1.040  0.91  1.77  0.84                  
J1122-2532  33.103 278.838 2.360              0.90                  
J1122-2742  31.186 280.062 0.650  2.76                              
J1123-2020  37.984 276.572                    0.39                  
J1124-0402  52.458 265.810 0.093        0.74                        
J1124-1501  42.806 273.666 2.561  0.95        0.78                  
J1124+1919  68.646 229.817 0.165        1.37                        
J1124+2307  69.955 219.684 0.795  1.14  0.78  0.10                  
J1124+2336  69.975 218.246 1.549  1.22  0.42  0.40                  
J1124+3214  70.384 192.650              0.34                        
J1124+5133  60.557 151.018 0.235              0.32                  
J1125+0001  55.925 262.292 1.692        0.41                        
J1125+2005  69.236 228.201 0.133  1.73  0.73  0.78                  
J1125+2610  70.885 210.989 2.352  0.76  0.34  0.24                  
J1125+5000  61.837 152.917              0.25                        
J1126-0555  51.136 268.168        1.58        0.71                  
J1126+0625  61.159 255.023 2.740  1.47        1.12                  
J1126-3828  21.466 285.310        4.14        0.56                  
J1126+4516  65.261 160.298 1.819  1.02  0.75  0.34                  
J1127+0555  60.897 255.993 2.217              0.35                  
J1127-0735  49.736 269.559 0.500              0.32                  
J1127-1857  39.585 276.793 1.050  0.61  0.31  0.20  0.09  0.10  0.04
J1127+2153  70.305 223.845 2.075                          0.14      
J1127-3055  28.579 282.522              1.26                        
J1127+5650  56.761 143.898 2.890  1.76  0.41  0.58                  
J1127+5743  56.043 142.968 0.490        6.81                        
J1128+1039  64.507 249.295                    0.45                  
J1128+2102  70.167 226.377 1.513        0.90  0.86                  
J1128+3243  71.227 190.664 0.369        2.08                        
J1128+5925  54.668 141.206 1.795  0.56  0.24  0.19  0.11            
J1128+6834  46.769 133.871              0.33                        
J1129-0240  54.301 266.388 2.093        0.45                        
J1129-0528  51.811 268.585 2.200        0.30                        
J1129+0951  64.048 250.788 1.518        0.89                        
J1129+1643  68.306 237.408 1.997        0.58                        
J1129-3707  22.947 285.455        0.76        0.56                  
J1130+0846  63.509 253.058 1.379  0.68        0.30                  
J1130+1015  64.512 250.574 0.335        0.68                        
J1130+1054  65.009 249.603 1.324        0.52                        
J1130-1449  43.638 275.349 1.184  3.14  1.73  0.70  0.32            
J1130+2157  70.920 224.301              3.98                        
J1130+3031  72.021 197.326 0.737  0.92  0.53  0.30                  
J1130-3608  23.896 285.118        1.00        0.48                  
J1130+3815  69.798 174.522 1.740  0.78  0.17  0.16  0.11  0.19  0.06
J1130+5504  58.420 145.203              3.46                        
J1130+5549  57.840 144.295              0.85                        
J1131-0500  52.508 268.992 0.266              0.53  0.35            
J1131+3114  72.031 195.009 0.289        0.23                        
J1132+1023  65.077 251.425 0.540  0.75        0.39                  
J1132+4455  66.215 159.413 2.463        0.39                        
J1132+5100  61.861 149.657              1.45                        
J1133+0015  56.755 265.281 1.172  0.59        0.30                  
J1133+0040  56.442 265.801 1.640  0.78        0.41  0.06            
J1133-0905  49.163 272.797 0.992  2.57        0.35                  
J1134+2901  72.885 202.137              0.34                        
J1134+4857  63.626 152.031 0.032        1.57                        
J1135-0021  56.969 266.206 0.975        2.34                        
J1135+3010  73.028 198.188 0.335        1.74                        
J1135-3056  29.156 284.330        1.56        0.32                  
J1135+4258  67.966 162.117              1.48                        
J1136-0330  54.414 269.528 1.648  0.59        0.16                  
J1136-0523  52.794 271.136 2.300        0.65                        
J1136+3407  72.453 184.928 1.337  0.83        0.22                  
J1136+6737  47.951 133.521 0.134                    0.24            
J1136+7009  45.641 131.978 0.045  1.44        0.48                  
J1137+3441  72.398 182.985 0.835        0.53                        
J1137+4741  64.888 153.157              0.38                        
J1138+2524  73.470 214.832 1.661        0.89                        
J1138+4745  64.922 152.822 0.770  1.04  0.73  0.26                  
J1139+1143  67.107 251.757 0.885        0.54                        
J1139-1350  45.432 277.593 0.556  2.73  0.80  0.51                  
J1139-1405  45.206 277.714              4.01                        
J1139+4032  69.924 166.443 2.368  1.52  0.54  0.49                  
J1139+7654  39.492 128.174                    0.14                  
J1140-2730  32.743 284.179        0.94        0.66                  
J1140-2800  32.318 284.538                    0.32                  
J1140+4022  70.322 166.222 1.685        0.36                        
J1141-0805  50.921 274.887              4.38                        
J1141+4945  63.740 148.863 2.808        0.48                        
J1141+5953  55.105 138.328 0.011        0.40                        
J1141+6410  51.274 135.130 2.625              0.36                  
J1142+1547  70.330 244.635 0.299  1.38        0.33                  
J1142-2633  33.812 284.383              0.87                        
J1143+1834  72.179 238.096        1.92  0.31  0.42  0.53            
J1143+2315  74.192 223.453 0.837        1.42                        
J1143+4623  66.493 153.483 1.322        0.66                        
J1143+6122  53.892 136.800 0.049        0.25                        
J1144+0054  57.623 270.288 0.295  1.29        0.70                  
J1145+0455  62.778 264.733 1.344  1.81        0.42        0.15      
J1145+1936  73.038 235.796 0.022  0.98        0.34  0.15            
J1145-2250  37.541 283.704 1.141  1.86        1.20                  
J1145+4420  68.306 156.221 0.300  2.34  0.48  0.50                  
J1146-0849  50.726 277.004              2.76                        
J1146-2447  35.745 284.674 1.940  0.67  0.71  0.72  0.55            
J1146+3310  74.782 185.677 2.905        0.59                        
J1146-3328  27.463 287.758 0.294  1.07                              
J1146+3958  71.471 165.019 1.090  0.64  0.23  0.20  0.12  0.06  0.05
J1146+5356  60.659 142.548 2.201  0.73  0.41                        
J1146+5848  56.364 138.164 1.982  0.86  0.23  0.47                  
J1147-0724  52.185 276.708 1.342  1.59        0.27  0.30  0.37      
J1147+2635  75.850 211.543 0.867  0.74  0.59  0.16                  
J1147+3501  74.204 179.113 0.063        0.88  0.83                  
J1147-3812  22.950 289.308 1.048  1.11        0.28                  
J1148-0046  58.207 271.822 1.658  0.88                              
J1148-0404  55.343 274.804 0.340  0.99        0.61                  
J1148+1840  73.267 240.061 1.085  1.73  0.67  1.04                  
J1148+5254  61.721 143.050 1.638  0.45  0.26  0.25                  
J1148+5924  55.955 137.191 0.011  2.80  2.90  0.63                  
J1149-1204  47.980 279.896 0.117        1.22                        
J1149+2824  76.171 204.074 2.715  0.68  0.29  0.36                  
J1149+3559  74.152 175.209 0.664  0.61  0.21  0.29                  
J1150-0023  58.843 272.603 1.980  3.56  1.39  0.70  0.36            
J1150+0630  64.811 265.195 2.155  0.77        0.25                  
J1150-0640  53.111 277.184        0.86        0.18        0.13      
J1150-1930  41.079 283.826 2.489  1.10        0.49                  
J1150+2417  75.956 221.217 0.200  1.47  0.35  0.38  0.18  0.14      
J1150+4154  70.680 159.179 1.018              0.43                  
J1150+6539  50.303 132.751 2.226  0.94        0.80                  
J1151-1723  43.125 283.092 1.751  3.66                              
J1151+3825  73.115 167.223 1.302              0.28                  
J1151+5859  56.481 136.980 1.055        0.75                        
J1151+5923  56.094 136.752 1.793        0.43                        
J1152-0519  54.593 277.278 1.983  1.57        0.44                  
J1152-0841  51.425 279.131 2.370  0.65        0.28  0.35  0.20      
J1152+2312  76.099 226.096              1.47                        
J1152+2313  76.105 226.041 1.465        0.78                        
J1152+2930  76.926 199.112 1.236        0.47                        
J1152+3209  76.246 187.986 0.374  1.42        0.35                  
J1152+3307  76.007 184.112 1.398  0.69        0.27                  
J1152+4939  64.789 145.719 1.094  0.72  0.22  0.35                  
J1153-0442  55.177 276.935              1.98                        
J1153+0914  67.432 262.727 0.696              0.62                  
J1153+0955  68.083 261.958 0.895              0.16                  
J1153-1105  49.272 280.852 0.269  0.70        0.74        0.84      
J1153-1816  42.483 284.227              2.52                        
J1153-3009  31.077 288.456 1.376        0.63                        
J1153+3811  73.629 166.861 0.198        1.71                        
J1153+4036  72.037 160.688 0.925  2.02  1.29  0.96                  
J1153+4931  64.983 145.617 0.334  0.85  0.73  0.15  0.17  0.16      
J1153+8058  35.836 125.788 1.250  1.19        0.31  0.27  0.15      
J1154+0142  61.188 272.581 1.805  1.83        0.39                  
J1154+0238  61.933 271.321 0.211        0.64                        
J1154+0433  63.709 269.649              4.17                        
J1154+1225  70.091 257.833 0.081  1.54        0.75                  
J1154-2812  33.016 288.114              1.13                        
J1154-3242  28.627 289.272 0.200              0.16                  
J1154-3505  26.335 289.996 0.258  3.63  5.21  2.69                  
J1154+4523  68.487 151.173 0.191        1.06                        
J1154+5934  56.074 135.997 0.871        0.20                        
J1154+6022  55.349 135.436 1.120        0.25                        
J1155-1017  50.212 281.293                    0.66                  
J1155-1216  48.332 282.238                    0.72                  
J1155-3107  30.206 289.041 4.300              0.23                  
J1155+4555  68.140 149.997 0.714  2.10  1.67  0.92                  
J1155+5453  60.420 139.342 0.052        3.59                        
J1156-0826  52.043 280.685 0.623        1.02                        
J1156+312A  77.234 189.852              2.46                        
J1156+7306  43.427 128.453 2.000  3.04                              
J1157+0641  65.814 268.228 1.400              0.27                  
J1157-1605  44.818 284.442              0.20                        
J1157+1638  73.717 250.287 1.061  1.41  0.46  0.33                  
J1157+1902  75.220 243.331 0.531        0.63                        
J1157+5527  60.063 138.240 0.004        0.60                        
J1157+8118  35.557 125.496       10.05                              
J1158+1821  74.962 245.868              0.23                        
J1158+2450  77.876 220.919 0.202  3.48  1.15  0.62  0.39            
J1158+4825  66.351 145.280 2.028  0.59  0.24                        
J1158+6254  53.185 132.989 0.593        0.92                        
J1159+0112  61.261 275.289 1.991  1.29        0.46                  
J1159-0940  51.073 282.242        4.64        0.28        0.12      
J1159+0954  68.832 264.944        1.10        0.24                  
J1159-2142  39.561 287.247 0.617  1.07        0.31                  
J1159-2148  39.492 287.429 0.927              0.36  0.29            
J1159-2228  38.812 287.453 0.565  1.18        0.81                  
J1159+2914  78.374 199.482 0.725  0.92  0.61  0.17  0.08  0.08  0.05
J1159+5820  57.508 135.606              2.50                        
J1200+0406  63.996 273.067              0.80                        
J1200+2008  76.505 241.466              0.28                        
J1200+5300  62.417 139.746 1.997  0.77  0.22  0.20                  
J1201+1114  70.276 264.235 2.330        0.70                        
J1201+1431  72.888 257.938 1.471  0.77        0.48                  
J1201+3919  74.025 160.134 2.370        3.68                        
J1201+5951  56.159 134.284              0.77                        
J1202-0528  55.329 281.266 0.381              0.18                  
J1202+1456  73.397 257.801              0.73                        
J1202-3655  24.930 292.302              1.64                        
J1203+0414  64.396 274.281 1.226  1.90  2.55  0.66                  
J1203+0634  66.449 271.574 2.181  2.18        0.68                  
J1203+1118  70.537 265.072 0.435        0.49                        
J1203-1325  47.815 285.524              0.77                        
J1203-1612  45.148 286.713              0.81                        
J1203-2628  35.178 289.870              4.66                        
J1203+4632  68.400 145.811        1.44  1.09                        
J1203+4803  67.084 143.884 0.816  0.52  0.38  0.33                  
J1203+5837  57.424 134.552              2.18                        
J1203+6031  55.608 133.518 0.066  1.64  0.28  0.38                  
J1204+0408  64.462 275.164 1.875        0.70                        
J1204-0422  56.476 281.237              0.65                        
J1204+2327  78.676 229.288              0.39                        
J1204+2930  79.487 197.238              1.42                        
J1204+4856  66.376 142.425 0.452              0.31                  
J1204+5202  63.565 139.388              1.60                        
J1205+1042  70.402 267.704 1.089              0.46                  
J1205-2634  35.181 290.430 0.789  0.81        0.30                  
J1205+3041  79.256 190.936 1.955        0.63                        
J1206+0529  65.917 274.942 0.791              0.44                  
J1206+3941  74.371 156.718 1.519  1.29  0.51  0.19                  
J1207-0106  59.863 280.803 1.006  0.94        0.29                  
J1207+1211  71.820 266.071 0.890              0.32                  
J1207-2703  34.798 291.066        1.83        0.69                  
J1207+2754  80.222 205.847 2.182        0.60  0.39  0.16            
J1208+0054  60.128 281.075        1.08        0.50                  
J1208-0435  56.591 283.077              0.63                        
J1208+5413  61.780 136.327        1.67  1.10  1.11  0.42            
J1208+5441  61.355 135.852 1.345  0.73        0.42                  
J1208+6121  55.027 131.938 0.275        1.04                        
J1209+1810  76.886 253.928 0.845        0.29                        
J1209-2032  41.245 289.821 0.404              0.54                  
J1209-2406  37.755 290.739 1.299  1.44  0.50  0.53                  
J1209+2547  80.576 218.847 1.435  1.55  0.83  0.45                  
J1209-3214  29.797 292.826                    0.22                  
J1209-4016  21.902 294.411 0.966  2.59        0.42                  
J1209+4119  73.380 151.627 0.377  0.68  0.52  0.62                  
J1209+5510  60.921 135.462              0.24                        
J1210-1217  49.318 287.390        2.59        1.52                  
J1210-2711  34.813 292.012                    0.30                  
J1211+1820  77.219 254.316 1.515  0.81  0.42  0.66        0.35      
J1211-1926  42.464 290.344        7.41        1.57                  
J1211-3510  26.992 293.842              0.70                        
J1211+7419  42.533 126.603              1.18                        
J1212+1925  78.285 252.047 1.240  1.46  2.04  1.17                  
J1212+2032  79.013 247.759 0.465        3.79                        
J1212-2221  39.600 291.159        0.74        0.85                  
J1212+6036  55.882 131.443 2.025        0.87                        
J1212+6356  52.642 130.046 0.355        1.29                        
J1213-1003  51.687 287.781        2.30                              
J1213+1307  73.425 268.805 1.140  1.53                              
J1213-1932  42.450 290.918              7.09                        
J1213-2453  37.187 292.184        1.34                              
J1213+2811  81.533 203.558              0.59                        
J1214+0242  64.026 281.461 2.212  0.90        0.16                  
J1214+0829  69.464 276.488 2.359  1.71        0.44                  
J1214-1921  42.636 290.980 0.148        0.43                        
J1214+3309  79.924 173.963 1.598  1.27  1.12  0.96                  
J1215-0628  55.281 287.074                                0.38      
J1215+0732  68.603 277.654 0.137  1.08        0.35                  
J1215+1654  76.765 261.666 1.132  0.81        0.40                  
J1215+1730  77.253 260.176 0.675  8.75                              
J1215-1731  44.513 291.041        0.96  0.32  0.61  0.34  0.12      
J1215+3448  79.199 165.549 0.857  1.31  0.82  0.51                  
J1215+4627  69.388 140.965 0.720                          0.14      
J1215+5002  66.052 137.503 0.391  0.57        0.18                  
J1215+6422  52.317 129.288 3.239        0.79                        
J1216+0929  70.485 276.037 0.093              0.17                  
J1216-3734  24.770 295.281              0.82                        
J1217-0029  61.227 285.409 0.418              0.23                  
J1217+3007  82.053 188.944 0.130  0.91        0.19  0.07            
J1217+3305  80.555 171.793 2.606  1.85        0.43                  
J1217+4519  70.571 141.252 1.155        1.25                        
J1217+5155  64.406 135.120 2.229  0.95                              
J1217+5835  57.975 131.415 2.551  1.28  0.89  0.32        0.35      
J1218+0102  62.742 284.759 0.117        0.89                        
J1218-0119  60.461 286.159 0.415              0.34                  
J1218+0559  67.419 280.968              0.73                        
J1218-0631  55.425 288.524              2.15                        
J1218+1105  72.178 275.604 1.404  0.78        0.16                  
J1218-1433  47.534 291.035              3.63                        
J1218+1738  77.882 262.854 1.810  0.84        0.43                  
J1218-2159  40.252 293.126        5.73                              
J1218+5830  58.084 131.258 0.434        0.46                        
J1219+0549  67.373 281.873 0.007  2.58        1.01  0.39            
J1219+4829  67.726 137.230 1.076  0.66  0.41  0.35                  
J1219+6344  53.019 128.924              0.30  0.48                  
J1219+6600  50.802 128.112 1.268  1.33        0.54                  
J1220+0203  63.840 285.060 0.240  3.30        0.51                  
J1220-0831  53.586 290.152              0.52                        
J1220+1041  71.993 277.393 1.955        0.49                        
J1220+2916  82.773 193.851 0.002  2.36  0.54                        
J1220+3343  80.639 166.376 1.528              0.29                  
J1220+3431  80.016 163.315 0.643        0.29  0.37                  
J1220+6327  53.328 128.727              0.33                        
J1220+6446  52.036 128.294 2.325        0.55                        
J1220+7105  45.814 126.638 0.451              0.27                  
J1221-0241  59.307 288.181 0.665              0.27                  
J1221+0510  66.940 283.907 2.035        0.77                        
J1221+1701  77.737 266.928 0.011        0.51                        
J1221+2813  83.288 201.804 0.102  1.77  0.58  0.34  0.19            
J1221+3010  82.735 186.427 0.184  1.23        0.29                  
J1221+4411  71.902 140.527 1.347        0.52  0.22                  
J1221+5048  65.638 134.520 1.805        0.50                        
J1222+0413  66.065 284.887 0.966  0.54  0.39  0.14  0.06            
J1222-1645  45.540 293.007                    0.30                  
J1223+0650  68.679 283.900 1.189  1.00        0.86                  
J1223+1029  72.071 279.839              1.23                        
J1223-4234  20.002 297.529              5.45                        
J1223+4611  70.162 137.281 1.013  1.28  0.47  0.54                  
J1223+4812  68.245 135.412 3.875        0.73  0.78                  
J1223+5037  65.911 133.807 3.488  1.99        0.22                  
J1223+8040  36.385 124.395 0.473  0.88        0.18                  
J1224+0330  65.547 286.808 0.955  1.42  0.98  0.30                  
J1224+2122  81.660 255.142 0.432  0.95        0.25  0.11        0.05
J1224+4015  75.733 144.375 0.417  0.75        0.15                  
J1224+4335  72.686 139.357 1.075        0.27  0.34                  
J1224-8313 -20.391 302.166                    0.68                  
J1225+1253  74.478 278.273 0.003        0.96                        
J1225-2938  32.882 296.164 0.816        0.33                        
J1225+3914  76.767 145.153 0.623        0.83                        
J1226-1328  48.960 293.896 0.456  1.03        0.25                  
J1226+1352  75.523 278.118 1.625        0.54                        
J1226-1904  43.404 294.908        1.20        0.36                  
J1226+4340  72.724 138.042 2.009  0.91                              
J1226+6406  52.802 127.522 0.110        0.48                        
J1227+3635  79.316 149.268 1.973  2.18  1.86  1.58                  
J1227-4436  18.052 298.512 0.110  1.25                              
J1227+4932  67.128 132.842 1.348  0.86                              
J1228+0232  64.798 289.335 3.148  0.78        0.21                  
J1228+1018  72.344 284.185 2.303        0.62                        
J1228+3128  83.361 170.713 2.219  0.97  0.25  0.22                  
J1228+3706  78.938 147.211 1.517  0.46        0.19                  
J1228+4858  67.729 132.809 1.716              0.21                  
J1229+0203  64.360 290.019 0.158  3.92  1.72  0.70  0.47            
J1229+1601  77.799 277.310 0.415        3.38                        
J1229+6335  53.364 127.160        0.63  0.74  0.75                  
J1230-1139  50.901 295.021 3.528  3.42        0.81                  
J1230+1223  74.491 283.846 0.004  2.63  0.96  0.63  0.41  0.27      
J1230+2518  84.906 232.823 0.135  1.13  0.32                        
J1230-3121  31.307 297.830 2.276  2.16        0.60                  
J1230+5830  58.406 128.315              0.32  0.26        0.16      
J1231+0418  66.680 290.332 1.032  0.98        1.57  0.12            
J1231-1236  49.978 295.552 2.115  1.35                              
J1231-3213  30.468 298.184 0.088        1.07                        
J1231+6414  52.752 126.573 0.163              0.20                  
J1232-0224  60.101 293.224 1.045  2.34  0.96  0.71  0.28            
J1232+1809  79.997 275.745 1.806        0.98                        
J1232+4821  68.455 131.552 1.588  1.81  0.22  0.37                  
J1233-1025  52.191 295.681 2.394              0.52                  
J1233+8054  36.187 123.891        0.71        0.36        0.15      
J1234+4753  68.961 131.057 0.372        0.45  0.22                  
J1235-1459  47.714 297.403              1.38                        
J1235-2515  37.484 298.542              1.54                        
J1235+3621  80.144 142.583 1.599  1.09  1.06  0.49                  
J1237+0749  70.422 292.890              2.07                        
J1237+0755  70.510 292.501 2.591        0.62                        
J1237+1924  81.656 279.921 1.533  0.69        0.18                  
J1237+2034  82.755 277.095        1.13  1.37  0.52                  
J1237+2158  83.955 270.640              0.33                        
J1237+2234  84.517 268.408 1.417        0.42                        
J1237+3314  83.147 149.052 1.289        0.93                        
J1238-0656  55.794 297.345              0.68                        
J1238+0723  70.007 293.244 1.172  0.72        0.28                  
J1238-3825  24.373 300.300 1.497  1.14        0.64                  
J1239+0443  67.411 295.266 1.759  0.99        0.25  0.09            
J1239+0730  70.170 294.181 1.365  0.96        0.32        0.07  0.08
J1239-1023  52.373 298.276 0.752  2.25  1.37  0.70                  
J1239+2950  86.221 166.446 1.510        0.31                        
J1240-1121  51.425 298.746 2.300  1.25                              
J1240-1717  45.502 299.250              1.40                        
J1240+2405  86.127 264.156        2.36  1.44  1.58                  
J1240+2425  86.291 259.150 0.829  0.88                              
J1240+6958  47.124 124.366 1.471  0.94        0.24                  
J1241+1649  79.460 290.490 0.385        0.21                        
J1241-2353  38.923 300.135              0.70                        
J1241+5458  62.097 126.059        1.89  1.44                        
J1241+6020  56.740 125.243 2.074  1.55  1.43  0.42                  
J1242+3720  79.608 133.272 3.819  1.03  0.94  0.62        0.22      
J1242+3751  79.128 132.017 1.318  0.90  0.96  0.54        0.39      
J1243-0653  55.925 299.612              0.64                        
J1243+1622  79.114 293.461 0.555              0.20                  
J1243+1933  82.244 289.841 1.605        0.46                        
J1243-2943  33.114 300.859 1.135  1.49        0.38                  
J1243+7315  43.849 123.823 0.075              1.07                  
J1243+7442  42.408 123.686 0.782  1.08        0.35                  
J1244+1721  80.080 292.896 1.273  3.86  1.00                        
J1244-2633  36.287 301.004        0.80        0.24                  
J1244+4048  76.259 128.279 0.813        1.12                        
J1246+0113  64.061 299.916 0.387  0.57                              
J1246-0730  55.334 300.661 1.286  0.80  0.34  0.41  0.08  0.06  0.05
J1246-2547  37.063 301.686 0.633  0.94        0.24  0.10            
J1247-2348  39.048 301.984        1.94        1.49                  
J1247+2551  88.490 269.580              0.83                        
J1247+3209  84.900 132.790 0.949  1.82        0.21                  
J1247+4900  68.108 124.899 0.207        0.78                        
J1247+6723  49.736 123.577 0.107  1.13        0.85                  
J1247+7046  46.345 123.514 1.250              0.23                  
J1247+7124  45.719 123.489        1.27                              
J1248-0632  56.328 301.631 0.762              0.16                  
J1248-1959  42.877 302.025 1.275  3.50        2.59                  
J1248+2022  83.215 297.404 0.768        0.23                        
J1248+4703  70.060 124.240 2.044        1.53                        
J1248+4839  68.458 124.164 1.853  0.98        0.34                  
J1248+5128  65.653 124.083 0.351  0.82        0.19                  
J1248+5820  58.782 123.791 0.847        0.29        0.10            
J1249-2324  39.462 302.300 0.680        2.71                        
J1249-2808  34.726 302.432              0.42                        
J1249+4510  71.944 123.826              0.72                        
J1250+0158  64.838 302.222 0.937  0.88        0.59                  
J1250+0216  65.146 302.468 0.955  1.89        0.36                  
J1250+1343  76.598 301.986 1.201  0.94        0.27                  
J1250+1621  79.224 301.352 0.851  1.48  1.13  0.77                  
J1250+6246  54.357 123.190              1.41                        
J1251-1717  45.585 302.933 0.606  1.15                              
J1251-1927  43.407 303.049              1.85                        
J1251+2102  83.920 303.052              0.57                        
J1251+2823  88.732 126.828 0.955        0.22                        
J1251-3518  27.561 303.050 0.410  1.76        0.44                  
J1251+3845  78.376 123.381 1.506        0.31                        
J1252+1607  78.987 304.472              0.59                        
J1252+3310  83.940 120.555 0.489        1.74                        
J1252-3319  29.537 303.369 0.859  0.93  1.17                        
J1252+5151  65.269 122.481              1.46                        
J1253+2905  88.007 112.458 2.573  1.79        0.33                  
J1253-4059  21.877 303.519 4.460  1.35        0.54                  
J1253+5301  64.106 122.394 0.178        0.50  0.54  0.14            
J1254+0233  65.417 304.993 0.375  1.54        0.41                  
J1254+0859  71.849 305.811        2.81        0.64                  
J1254+1141  74.538 305.939 0.874  1.08  0.70  0.35                  
J1254-1234  50.296 304.206 0.015        1.84                        
J1254-1317  49.577 304.158        1.94                              
J1254+1843  81.567 308.058              0.40                        
J1254+1856  81.774 308.158 0.115        1.05                        
J1254-2000  42.850 304.020 0.959  1.08        0.32                  
J1254-3833  24.301 303.703              1.14                        
J1254-4424  18.451 303.663 0.041              0.55                  
J1255+0340  66.535 305.237 0.438  2.33                              
J1255+1817  81.119 309.303 1.366  1.26  0.57  0.33                  
J1255+5303  64.051 121.476 0.298        1.64                        
J1256-0547  57.062 305.172 0.536  2.56  0.59  0.37  0.23  0.13  0.07
J1256+1247  75.614 308.053 1.155        0.24                        
J1256-2155  40.934 304.531 0.129  3.66        0.70                  
J1256+5652  60.242 121.679 0.042  0.92  0.81  0.61                  
J1257-3155  30.930 304.619 1.924  1.62  0.30  0.54  0.40            
J1257+3647  80.262 116.073 0.531        1.54                        
J1257+7958  37.157 122.667        1.75        0.97                  
J1258-1800  44.837 305.415 1.956  0.77  0.34  0.15        0.08      
J1258-2219  40.513 305.272 1.306  1.36        0.19        0.15  0.04
J1258+5421  62.735 120.831        5.03                              
J1258+6453  52.222 121.798              1.00                        
J1259-1801  44.799 305.833              0.98                        
J1259-2310  39.660 305.300 0.481              0.25                  
J1259+2407  86.456 335.339 1.138        1.19                        
J1259-2436  38.236 305.249 2.263  3.93        0.26                  
J1259+5140  65.399 119.990 0.405  1.49        0.19                  
J1300+1206  74.843 311.059                    0.57                  
J1300+141A  76.993 312.635 1.109  0.52        0.39                  
J1300+141B  76.983 312.993        0.43        0.10                  
J1300-2312  39.615 305.845 0.129        0.90                        
J1300+2830  87.575  68.044 0.647  1.47  0.44  0.47                  
J1300-3253  29.945 305.246 1.256              0.32                  
J1300+5029  66.568 119.299 1.561        0.21  0.42                  
J1301-3226  30.387 305.342 0.017        1.64                        
J1301+4634  70.459 117.802 0.205  0.91  0.14  0.34                  
J1302+4819  68.702 118.031 0.877        0.27                        
J1302+5748  59.252 120.021 1.088  0.55  0.33  0.16        0.12      
J1302+5818  58.755 120.205              5.14                        
J1302+6902  48.048 121.504 0.568  1.20        0.42                  
J1303-1051  51.909 307.697        1.00        0.39                  
J1303-2405  38.707 306.478              0.99                        
J1303+2433  86.340 349.201 0.993        0.13        0.05            
J1303+3509  81.535 105.439              3.62                        
J1304-0346  58.938 309.435 1.250  1.14        0.35                  
J1304+3523  81.273 105.072              1.44                        
J1304+5056  66.054 117.810              1.07                        
J1304+6353  53.168 120.551 1.965  2.33                              
J1305-1033  52.161 308.659 0.278  0.88  0.74  0.50  0.13  0.10  0.06
J1305-2850  33.930 306.617        1.53        0.96                  
J1305-3132  31.228 306.508                    0.58                  
J1305+5116  65.707 117.696 0.788              0.10                  
J1305+5731  59.491 119.206              1.46                        
J1305+5836  58.417 119.515              0.73                        
J1305+7854  38.197 122.171        0.66        0.68                  
J1305+8216  34.835 122.429        3.65                              
J1306+0341  66.299 312.237              0.90                        
J1306-1718  45.405 308.138                    0.31                  
J1306+5529  61.509 118.659 1.597  2.42  0.45  0.31                  
J1306+8008  36.967 122.215 1.183  2.77        0.80                  
J1306+8019  36.787 122.218        3.49                              
J1307-3207  30.619 306.890 1.211              0.14                  
J1307+7649  40.271 121.832        4.71                              
J1308+0401  66.544 313.590        0.90        0.46                  
J1308-0950  52.794 310.024 0.467       16.77                        
J1308-1043  51.932 309.689              1.07                        
J1308-2458  37.733 307.904        1.54                              
J1308+3546  80.629 101.389 1.055  0.34        0.14                  
J1308+4957  66.940 116.136 1.375  0.78  0.74  0.36                  
J1308+5915  57.741 119.028              0.63                        
J1309+0716  69.697 315.997              0.62                        
J1309+1154  74.195 319.491 0.318  1.19  0.64  0.51  0.39            
J1309-3948  22.926 306.829 1.828  1.29        0.15                  
J1309+4047  75.821 108.766 2.917        1.99                        
J1310+0044  61.762 313.099 1.599  1.20        0.68                  
J1310+3220  83.346  85.770 0.998  1.34  0.70  0.29  0.16  0.09  0.08
J1310+3233  83.112  86.214 1.635  0.55  0.39  0.30                  
J1310+3403  82.001  94.079              0.98                        
J1310+4653  69.863 113.312 1.113              0.19        0.20      
J1311+1417  76.371 323.667 1.960  2.79        0.70                  
J1311+1658  78.850 328.480                    0.62                  
J1311+1839  80.305 333.195              1.25                        
J1311+5513  61.671 117.104 0.924  0.42  0.39  0.21        0.06      
J1312-0424  58.036 313.119 0.825              0.32        0.09      
J1312+2531  85.070  15.132        1.27  1.10  1.05                  
J1312+3515  80.733  95.558 0.183              0.11                  
J1312+4828  68.256 113.447 0.501  3.82  0.49  0.49  0.10            
J1312+5548  61.064 116.768 0.975        1.59                        
J1313+1027  72.521 321.509 2.921        0.20                        
J1313-2722  35.243 308.869        3.44        0.40                  
J1313+5458  61.863 116.242 0.613  3.04  1.53  0.70                  
J1313+6735  49.393 119.779        6.39                              
J1314+2348  83.783   1.999 1.541        0.54                        
J1314+5306  63.662 115.109        1.84  0.40  0.40                  
J1314+6219  54.593 118.399 0.131        1.54                        
J1315-0733  54.819 313.555              0.48                        
J1315+1220  74.219 324.661 0.261  1.59                              
J1315+1736  78.931 334.986 1.950        0.41                        
J1315+2840  84.521  50.844 1.576              0.20                  
J1316+1947  80.691 342.241 2.470  3.27  0.38  0.89                  
J1316-3338  28.940 308.871 1.210  1.52  0.32  0.36  0.13  0.10  0.08
J1316+4504  71.384 109.200 1.544        7.98                        
J1316+6927  47.517 119.764              1.50                        
J1317-1345  48.622 312.638                    0.35                  
J1317+3425  80.797  87.005 1.055  0.63        0.16                  
J1317+3925  76.577 100.984 1.567        1.50                        
J1317+4115  74.874 103.805 0.066  2.97  2.08                        
J1317+6020  56.502 117.272              1.81                        
J1318-0607  56.107 315.153 2.734  0.74        0.22                  
J1318-1807  44.255 312.142              1.44                        
J1318+1807  79.079 338.825 2.081        0.26                        
J1319-0049  61.232 317.778 0.891  1.19                              
J1319+1039  72.295 325.858 0.293  1.27                              
J1319-1217  50.008 313.587 0.867  1.03        0.31                  
J1319-1239  49.635 313.613 0.009  2.24        0.50                  
J1319+1405  75.410 331.084 0.573  0.95        0.30                  
J1319+3840  77.003  97.440              1.89                        
J1319+5148  64.756 112.700 1.055  2.05  0.49  0.55                  
J1319+6217  54.540 117.457 3.073  1.01  1.11                        
J1320+0140  63.616 319.496 1.235              0.34                  
J1320+5036  65.873 111.595        2.33  1.94                        
J1320+5152  64.679 112.630              0.71                        
J1320+8450  32.247 122.219        4.08        1.73                  
J1321+2216  81.681 358.886 0.943        0.32  0.25  0.06            
J1321-2636  35.793 311.216 2.027  1.49        0.60                  
J1321+8316  33.795 121.934 1.024  2.34        0.60                  
J1322-0937  52.475 315.680 1.864              0.27                  
J1322+2148  81.211 357.378 1.680  0.65  0.22  0.21                  
J1322+2645  83.125  31.705              4.67                        
J1322+3912  76.259  96.459 2.992  1.17  0.21  0.44                  
J1322+4303  72.877 103.505              2.21                        
J1323+2941  82.599  55.143 1.142        1.17                        
J1323-3038  31.737 311.065 2.057  0.71        0.31                  
J1323-3407  28.288 310.483 1.346  4.71                              
J1323-3849  23.642 309.720 2.213  1.09                              
J1323-4101  21.439 309.526 0.094  2.51                              
J1323-4452  17.635 308.872 1.950  5.14                              
J1323+6452  51.911 117.468 0.485        0.87                        
J1323+7942  37.300 121.186 1.970              0.43                  
J1324-3235  29.772 310.948        2.08        0.63                  
J1324+3251  80.756  73.351 1.748        0.32                        
J1324+3622  78.348  87.605 0.017              0.28                  
J1324+4048  74.749  98.797 0.496  0.83  0.61  0.62  0.13            
J1324+4743  68.416 107.763 2.260  1.22  0.27  0.30                  
J1325-0804  53.856 317.247 2.360  1.48        0.27                  
J1325+2109  80.239 357.106              1.09                        
J1325+4115  74.195  98.513 0.310        0.40                        
J1325-4301  19.417 309.584 0.002  9.99        1.94                  
J1325+7535  41.356 120.178        3.49                              
J1326+0326  64.878 323.962 1.003  1.66        0.88                  
J1326-0500  56.731 319.257 1.882  1.71        0.34                  
J1326+3154  81.048  67.301 0.368  7.06        4.72                  
J1326+4434  71.174 103.279              0.33                        
J1326+5712  59.276 113.611        2.39  1.35  0.43                  
J1327+1223  72.959 334.882 0.950  1.08                              
J1327+2210  80.527   3.449 1.400  0.50  0.48  0.21  0.12  0.10  0.06
J1327+4326  72.143 101.314 2.080  0.94  0.41  0.57                  
J1327+5008  65.974 108.754 1.012  1.11  0.28  0.28                  
J1328+6221  54.231 115.623 1.219        0.88                        
J1329+3154  80.376  65.031 0.335  0.47  1.06  0.40                  
J1329+5009  65.871 108.145 2.654  0.74        0.22                  
J1330-2056  41.030 315.006 1.169        1.05                        
J1330-2142  40.283 314.805 0.524        0.76                        
J1330+2509  80.988  22.536 1.055  7.66                              
J1330-3122  30.759 312.656 1.326  0.66        0.38                  
J1330+4954  66.022 107.411 2.881        1.36                        
J1330+5202  64.021 109.145 0.688  3.87  0.30  0.43                  
J1331-0341  57.704 321.948 1.352  1.11        0.66                  
J1331+0608  66.911 329.441 2.533  2.56        0.38                  
J1331+1244  72.842 338.002        5.02                              
J1331-2639  35.376 313.906 0.883              0.32                  
J1331+3030  80.675  56.592 0.850  8.06  4.43  2.31                  
J1332+0200  62.992 326.320 0.216        0.39                        
J1332-0509  56.248 321.432 2.150                    0.04            
J1332-1256  48.704 318.317 1.492  0.86        0.16  0.12            
J1332-1402  47.645 317.875                    0.33                  
J1332-2559  35.963 314.423 0.190        0.92                        
J1332+2949  80.618  52.126              0.39                        
J1332+4722  68.195 103.919 0.669  0.69  0.16  0.21                  
J1333+0652  67.462 330.910 1.395  1.09        0.58                  
J1333+1649  75.808 348.574 2.084  0.85  0.48  0.26  0.19            
J1333-1950  41.921 316.420                    0.28        0.06      
J1333-2356  37.925 315.251 0.756  2.31        0.29                  
J1333+2725  80.735  37.203 2.126  1.04                              
J1333-3305  28.957 313.087 0.086        1.27                        
J1334+0912  69.407 334.476              0.52                        
J1334-1009  51.291 320.021 0.084        3.21                        
J1334-1150  49.685 319.247 1.402              0.75                  
J1334+3128  79.597  60.262 1.310              0.26                  
J1335+0253  63.594 328.226 1.855  1.61        0.49                  
J1335-0511  55.933 323.064                    0.38                  
J1335+4542  69.470 100.710 2.455  1.67  0.58  0.43  0.22            
J1335+5844  57.479 112.386 0.570  1.76  1.44  0.43  0.27            
J1336+0314  63.792 329.224 1.306  1.37                              
J1336-0451  56.220 323.438              4.80                        
J1336-0829  52.764 321.468 0.023              0.39        0.16      
J1336-1529  45.991 318.745        1.31        0.28                  
J1336+1725  75.849 351.993 0.553              0.26                  
J1336-1852  42.711 317.594        0.81        0.23                  
J1336-3357  27.973 313.606 0.013        2.43                        
J1337+0206  62.647 328.828 1.357  1.77        1.02                  
J1337-1257  48.375 320.092 0.539  0.75        0.22  0.10  0.09  0.05
J1337-1811  43.314 318.151              6.48                        
J1337+5501  60.861 109.308 1.100  1.22  0.45  0.47                  
J1337+6532  50.910 115.507 0.945  1.02        0.12                  
J1338+6632  49.922 115.798              0.38                        
J1339-0637  54.335 323.604 0.182        0.64                        
J1339-2401  37.578 316.745 0.657              0.15                  
J1339-2620  35.302 316.168 1.510  1.01        0.62                  
J1339+6328  52.816 114.173 2.562  0.93  0.95  1.12                  
J1340-0137  58.948 327.091 1.620              0.37                  
J1340-0410  56.518 325.682              0.83                        
J1340+3600  76.292  76.394 0.763  1.15  0.28  0.57                  
J1340+3754  75.103  82.427 3.110  1.03  0.53  0.29                  
J1340+6923  47.126 116.652 2.255  1.57                              
J1341+3301  77.753  64.741 1.720  1.17                              
J1341+3707  75.383  79.256 1.104              0.29                  
J1342+0910  68.363 339.321              1.43                        
J1342-1225  48.578 321.885              2.58                        
J1342+1242  71.336 344.918              0.64                        
J1342-2051  40.473 318.618 1.582  1.84        0.42        0.34      
J1342+2709  78.725  36.053 1.192  1.20  0.31  0.27                  
J1342-2900  32.555 316.190 1.442              0.20                  
J1342-3010  31.422 315.894              1.08                        
J1342+3507  76.477  72.344              0.63                        
J1343-1747  43.325 320.185 1.500  3.73        0.86                  
J1343+2844  78.504  44.027 0.905        0.48                        
J1343+5721  58.391 109.606 3.039  0.67        0.19                  
J1343+5754  57.860 109.889 0.932        0.62                        
J1343+6602  50.240 114.737 0.766  0.55        0.20                  
J1343+6855  47.518 116.176 1.417  1.17        0.30                  
J1344-1723  43.672 320.534 2.490  0.67        0.20  0.11            
J1344-1739  43.438 320.377              1.67                        
J1344+3355  76.698  66.972 1.487        0.52                        
J1344+5415  61.152 106.727              0.64                        
J1344+6606  50.168 114.711 1.351  0.82        0.40                  
J1345+0706  66.181 338.283 1.093  1.00                              
J1345-3015  31.165 316.737 1.132  3.61        1.35                  
J1345+3823  74.019  81.180 1.858  4.69                              
J1345+4452  69.208  95.165 2.534  0.89        0.12  0.09            
J1345+5332  61.736 105.866 0.135                          0.14      
J1347+0552  64.906 337.631        1.01        0.50                  
J1347+1217  70.172 347.291 0.122              0.69  0.37            
J1347+1835  74.560   2.382 2.169  1.18  0.33  0.31                  
J1347-2958  31.362 317.124              0.67                        
J1347-3750  23.704 315.093 1.300  0.99        0.33                  
J1349-1132  48.836 324.915 0.340              0.52                  
J1349+5341  61.354 104.940 0.979  1.18  0.57  0.15                  
J1350+0940  67.682 344.312 0.133  1.31        1.34                  
J1350-1634  43.995 322.884 0.098              0.55                  
J1350-2204  38.781 320.556 0.700  2.24        0.93                  
J1350+2331  76.130  21.242 0.529  0.77        0.39                  
J1350+3034  76.546  51.380 0.712  0.74  0.52  0.34  0.10            
J1350+6132  54.181 110.998 1.834  1.19                              
J1351+0830  66.612 343.030 1.435  0.54        0.18                  
J1351+0916  67.210 344.260              1.43                        
J1351-1449  45.561 324.095              0.68  0.55                  
J1351-2912  31.843 318.511 1.034              0.20        0.16      
J1351-3442  26.530 316.870              1.04                        
J1351+3838  72.997  79.358 1.888        0.37                        
J1352+0232  61.400 336.339 0.607        4.85                        
J1352-2745  33.197 319.159        1.04        0.37                  
J1352+3603  74.339  71.524 0.306        1.32                        
J1352-4412  17.285 314.481 0.050  1.43        0.30                  
J1353+0151  60.641 336.257 1.606  1.83        0.28                  
J1353+6044  54.772 109.860 1.793        0.92                        
J1353+6324  52.315 111.618 2.295  1.67                              
J1353+7532  40.964 117.938 1.619              0.19        0.09      
J1354-0206  57.100 332.795 3.707  0.95  0.66  0.28  0.33            
J1354-1041  49.186 327.219 0.332  1.04  0.76  0.28                  
J1355+3024  75.558  49.895 1.023        0.40                        
J1355-3709  23.952 316.985              0.91                        
J1356-0355  55.246 332.147 1.600        0.80                        
J1356-1101  48.685 327.719 3.011  3.38        0.85                  
J1356-1724  42.781 324.226 0.075              0.54                  
J1356-3421  26.641 317.899 0.223              0.81                  
J1356+4136  70.377  84.675 0.697              0.24                  
J1356+6559  49.822 112.821              1.76                        
J1357-1527  44.523 325.490 1.890  0.96        0.23  0.14  0.12  0.07
J1357-1744  42.396 324.376 3.147  1.66  1.70  1.05  0.46            
J1357+1919  73.042   9.060 0.720  1.40  0.75  0.41  0.14  0.43      
J1357+4353  68.570  88.800 0.646  2.41  2.13  1.94                  
J1357+7643  39.766 118.097 1.585  0.45  0.42  0.13  0.14  0.06  0.05
J1358+1119  67.706 351.091        0.76        0.43                  
J1358-2148  38.428 323.031 1.607        1.06                        
J1358-3821  22.688 317.090              1.57                        
J1358+4737  65.646  94.797 0.230  1.72  1.06  1.02  0.27            
J1358+8340  33.174 120.838        1.76        1.27                  
J1359+0159  60.051 338.832 1.326  2.31        0.46                  
J1359-0831  50.716 330.215              2.87                        
J1359+2229  73.812  20.125              0.79                        
J1359+2708  74.803  36.968 1.831        0.32                        
J1359+5544  58.893 104.518 1.014  1.33                              
J1400+0425  61.906 342.131 2.550  1.50                              
J1400+6210  53.126 109.657 0.431  4.61                              
J1401-0916  49.872 330.274 0.667  0.89                              
J1401-1136  47.680 329.045 0.038        1.41                        
J1401+1947  72.359  12.190 1.285        0.74                        
J1401-3004  30.387 320.593 0.689              0.48                  
J1401+3611  72.570  68.658 0.507        0.69                        
J1401+5835  56.231 106.551 1.923  1.36        0.76                  
J1402+1559  70.072   2.697 0.244              0.43                  
J1402-1840  41.034 325.632        0.44        0.15                  
J1402-2822  31.973 321.330 0.802  2.04        0.49                  
J1404-0013  57.535 338.562 1.224  2.24        0.51                  
J1404-0130  56.361 337.581 2.520  1.86        0.58                  
J1404+0728  63.799 347.772 2.885  0.95        0.39                  
J1404+6551  49.636 111.648 0.589  6.26                              
J1405+0415  61.169 343.738 3.209  0.66  0.31  0.35  0.19            
J1405-3907  21.520 318.395              5.84                        
J1405+4056  69.487  80.064 2.000  0.76  0.19  0.29                  
J1406-0707  51.268 333.537              1.32                        
J1406-0848  49.781 332.291 1.763  0.66        0.91                  
J1406+1859  71.025  11.562              0.37                        
J1406+2509  73.068  30.538 0.867        0.58                        
J1406+7828  37.966 118.315        1.02        0.64                  
J1407+0918  64.734 351.721              2.07                        
J1407-2701  32.851 323.212 0.022 10.05        1.47                  
J1407+2827  73.252  41.930 0.077  1.81  0.94  0.50  0.41            
J1407-3431  25.745 320.433 1.122        3.48  1.67                  
J1407+7628  39.816 117.338                    0.51                  
J1408-0752  50.282 333.950 1.494  1.04  0.76  0.27  0.20  0.15  0.10
J1408-2900  30.883 322.731 0.575  1.00        0.32        0.10      
J1408-3004  29.905 322.231 0.151        0.47                        
J1408+5613  57.810 102.935 2.023  0.94        0.32                  
J1408+5631  57.571 103.256              0.39                        
J1408+6505  50.108 110.436 1.943              0.14                  
J1408+6854  46.702 113.055 1.272  0.53        0.58                  
J1409-0246  54.616 338.405 1.268  1.41                              
J1409-2315  36.222 325.273 0.086  2.15        2.01                  
J1409-2657  32.723 323.817 2.430  0.98        0.56                  
J1409+3642  70.985  68.056 2.241        0.90                        
J1410+0203  58.638 343.243 1.253  0.81                              
J1410+0731  62.865 350.377 0.901  1.92        0.28                  
J1410+6141  52.997 107.544 2.250        0.61                        
J1410+6216  52.484 108.014              0.78                        
J1411+2134  70.874  20.498 0.335  0.49  0.25  0.15                  
J1411+3705  70.443  68.602        1.15        0.23                  
J1411+4239  67.436  81.715 0.887  0.72        0.41                  
J1411+5917  55.008 105.280 1.725        0.46                        
J1412+1334  66.703   1.473        0.94        0.60                  
J1412+3200  71.759  53.393              0.73                        
J1413+1509  67.448   5.126 0.220        2.08                        
J1413-2020  38.529 327.863              7.47                        
J1413-2813  31.269 324.112              1.31                        
J1413+4505  65.726  86.090 3.118        0.30                        
J1413+5305  59.913  98.206 0.456        0.55                        
J1414+1922  69.442  15.255              1.73                        
J1414+4554  65.060  87.318 0.186  2.47        2.01                  
J1415-0955  47.722 334.613 2.001  2.07        0.39                  
J1415+1320  65.913   2.279 0.247  2.25  0.84  0.29  0.14            
J1415-2809  31.178 324.577                    0.48                  
J1415-3705  22.817 321.066                    0.44                  
J1415+3706  69.668  67.626 2.378  1.09  1.50  0.46                  
J1415+4830  63.108  91.268 0.496  0.90        0.33                  
J1415+6501  49.828 109.415 1.564              0.39                  
J1416+1242  65.421   1.257 0.335  1.41        0.27                  
J1416+1430  66.495   4.831 2.782        0.39                        
J1416-1705  41.193 330.456 1.300  1.16        0.49                  
J1416-2131  37.148 328.103 2.300        1.26                        
J1416+3444  70.370  61.012        2.15  1.01  0.79                  
J1416+4603  64.649  86.894              1.95                        
J1417+1116  64.308 359.091 0.326        2.39                        
J1417+1950  69.063  17.231              2.40                        
J1417+2205  69.846  23.250              0.35                        
J1417+4607  64.548  86.901 1.554  1.70  1.63  0.74                  
J1418-1555  41.989 331.839              0.68                        
J1418-3509  24.365 322.544 1.544  1.75        0.65                  
J1418+3542  69.604  63.268 2.085        0.33                        
J1419+0628  60.666 352.228 1.438  1.19        0.52                  
J1419-0838  48.364 336.853              0.29                        
J1419-1928  38.714 330.035 0.120  1.02  0.39  0.47                  
J1419+2706  70.322  38.035 0.538  0.61  0.59  0.34  0.38  0.07      
J1419+3821  68.378  69.866 1.830  0.67  0.48  0.27  0.09            
J1419+5423  58.312  98.369 0.153  0.96  0.32  0.29  0.19  0.13      
J1419+5434  58.159  98.601 0.341        1.20                        
J1420-0642  49.914 338.671              0.76                        
J1420+1703  67.127  11.499 1.854              0.14                  
J1420+3721  68.738  67.299 0.971  0.80        0.41                  
J1421-0643  49.780 338.919 3.689  3.66        0.55                  
J1421+1013  62.838 358.853        2.69                              
J1421+2824  70.124  41.941 0.540  0.67        0.31                  
J1421+3116  69.938  50.331              0.95                        
J1421+3119  69.948  50.437 1.547        1.71                        
J1421+4645  63.573  86.937 1.668  0.84        0.31                  
J1421+7513  40.595 115.629        6.55                              
J1422-2308  35.117 328.820                    0.18                  
J1422-2727  31.159 326.739 0.985        0.65                        
J1422+3223  69.592  53.416 0.682  0.71        0.25                  
J1423+1159  63.642   2.473 1.613  2.69                              
J1423-2218  35.770 329.529 1.204  1.96        0.49                  
J1423+4802  62.522  88.648 2.220  1.26  0.82  0.50                  
J1423+5055  60.525  93.034 0.276  1.39        0.28                  
J1423+6351  50.389 107.370 1.325        0.36                        
J1424+0434  58.424 351.531 0.665  2.29                              
J1424-1407  43.004 334.505        1.51        0.25                  
J1424+225A  68.510  26.905 3.626        1.27                        
J1424+225B  68.510  26.904 3.620        1.71                        
J1424+2504  69.091  32.606 0.099        0.86                        
J1424-3826  20.922 322.295 0.407        0.85                        
J1424+4705  62.934  86.727 1.722  0.81                              
J1425+1210  63.414   3.389              0.98                        
J1425+1239  63.695   4.260 1.513        1.22                        
J1425+1424  64.612   7.713 0.780  0.78        0.24                  
J1425-2513  32.968 328.452 1.884              0.32                  
J1425-2959  28.606 326.175 1.632        1.28                        
J1426-0215  52.676 344.831              0.59                        
J1426+3404  68.533  57.663 1.553              0.20                  
J1426+3625  67.820  63.683 1.091  0.66  0.45  0.36  0.23            
J1426+5718  55.444 100.386 3.222        0.30                        
J1427+1602  65.096  11.537              0.89                        
J1427+2348  68.208  29.555 0.604  1.12  0.49  0.24  0.15  0.64      
J1427-3305  25.586 325.256        1.59        0.21                  
J1427-4206  17.270 321.515 1.522  1.86  0.23  0.39                  
J1427+5409  57.743  96.478 0.106              0.31  0.32            
J1427+5456  57.168  97.450 1.756              0.32                  
J1428+2103  67.016  22.985 1.457  1.35  0.64                        
J1429+0715  59.336 357.130 0.055        1.64                        
J1429+2607  68.019  36.025 2.914        1.27                        
J1429+5406  57.596  96.037 3.013  0.60  0.30  0.22                  
J1429+6316  50.515 106.000 1.561        0.23  0.33                  
J1429+6532  48.598 107.872              0.49                        
J1430+1043  61.571   2.519 1.707              0.54                  
J1430+3649  66.923  64.020 0.567  0.49        0.13                  
J1430+4204  64.895  75.936 4.715  0.61        0.15  0.11            
J1431-2903  28.877 328.078              0.60                        
J1431+3952  65.710  71.028 1.217        0.33                        
J1432+0305  55.995 352.385 0.510        4.76                        
J1432-1801  38.573 334.422 2.331  1.14        0.68                  
J1432+3618  66.690  62.474 0.013  0.47        0.21                  
J1432+4103  64.974  73.327 1.970  2.11        0.55                  
J1433-1548  40.449 335.951 1.573  1.13        0.65                  
J1433+6407  49.517 106.114 1.825        0.49                        
J1434-1146  43.778 339.057        0.90                              
J1434+1952  65.299  21.456 1.382  1.06  0.32  0.25                  
J1434+4203  64.299  75.140 1.240        0.26  0.18                  
J1434+4236  63.982  76.186              1.74                        
J1434+5429  56.818  95.589 1.465        0.55                        
J1435-0414  49.778 345.716 0.796  2.77        2.19                  
J1435+1729  64.048  16.684 1.203        0.78                        
J1435+3012  66.998  46.874 1.568  1.08  0.47  0.44                  
J1435+7605  39.402 115.137        5.17                              
J1436+6336  49.729 105.242 2.068  2.01  1.11  0.47  0.31            
J1437+0405  55.844 355.243 2.023        0.85                        
J1437+3119  66.508  49.638 1.359        0.36                        
J1437-3244  25.057 327.430              0.74                        
J1437+5112  58.702  90.484 2.149              0.74                  
J1438-2204  34.435 333.296 1.187  1.36  1.15  0.23        0.10      
J1438+3710  65.249  63.689 2.401  1.25  0.52  0.24                  
J1438+4418  62.523  78.704 2.102  0.77  0.60  0.76                  
J1438+6211  50.694 103.592 1.092  7.10        1.12                  
J1439-1531  39.872 337.919 0.636              0.36                  
J1439+2114  64.797  25.391        1.54  0.50  0.35                  
J1439+3253  66.001  53.470 2.305              0.16                  
J1439+3712  65.156  63.685 1.024  0.60                              
J1439+3932  64.423  68.916 0.344  0.50        0.10                  
J1439+4410  62.494  78.334 1.389        0.83                        
J1439+4958  59.183  88.132 0.174              0.16                  
J1440+0127  53.349 353.139        1.68                              
J1440+0157  53.647 353.860 0.794  1.42        0.32                  
J1440+3820  64.628  66.104 1.775  1.14  0.70  0.43                  
J1440+6108  51.382 102.291 0.445        3.08                        
J1441-1523  39.756 338.495 2.642  1.10        0.24                  
J1441-3303  24.398 328.124 1.479  1.04        0.32                  
J1441-3456  22.703 327.214 1.159  1.90                              
J1441+6318  49.601 104.248 0.041        0.33  0.46                  
J1442+0625  56.524 359.847 0.698        0.41                        
J1442+1200  59.840   8.398 0.163              0.31                  
J1442+1329  60.798  10.695 0.992        1.73                        
J1442+3234  65.490  52.537 2.120  1.96  0.34  0.27                  
J1443+2501  64.701  34.631 0.062  0.63        0.27                  
J1443-3908  18.715 325.709 0.066        0.72                        
J1443+5645  54.269  96.779 2.769        1.25                        
J1443+6332  49.280 104.212 1.402  1.85  0.31  0.24  0.19            
J1444-0859  44.594 344.250              0.39                        
J1444+1632  61.758  16.859 1.036        0.67                        
J1444+5538  54.981  95.269 2.185        0.52                        
J1445+0004  51.386 352.918 1.130        0.96                        
J1445+0958  58.169   5.855 3.552  3.36  1.34  0.34  0.32            
J1445-1614  38.605 338.798 0.496        0.71                        
J1445-1629  38.302 338.814        1.21        0.25                  
J1445+1844  62.481  21.351 2.733        0.44                        
J1445+2438  64.289  33.889 1.555        0.55                        
J1446+0608  55.522   0.727              0.66                        
J1446+1721  61.702  18.835 0.102  1.77  0.32  0.25                  
J1446+1945  62.737  23.499 0.315        0.44                        
J1446+2131  63.183  27.291 1.400        0.78                        
J1446+6043  51.165 100.889              1.17                        
J1447+1747  61.770  19.806              1.30                        
J1447+1920  62.351  22.870 1.309        0.73                        
J1447-3409  22.849 328.784 0.851        2.44                        
J1447+5824  52.728  98.112 2.976        0.75                        
J1448+0402  53.701 358.680 0.871  0.94  1.99  1.72                  
J1448-1122  42.113 343.378 2.633              0.33                  
J1448-1620  38.112 339.517 2.410  0.93        0.47                  
J1448+3608  63.723  60.335 1.508              0.22                  
J1448+5326  55.915  91.559        1.21  0.56  0.68                  
J1448+7601  39.054 114.254 0.899  0.52        0.24                  
J1449-0045  50.249 353.269 0.300  1.01        0.45                  
J1449-2139  33.452 336.332 0.938        0.45                        
J1449+4221  61.615  73.096 0.178        0.52                        
J1450+0910  56.652   6.085 2.611              0.37                  
J1450-4335  14.155 324.841              5.74                        
J1450+5201  56.538  89.207 2.472        0.44                        
J1450+6122  50.407 101.132              1.21                        
J1451-0127  49.306 353.232 1.319              0.51                  
J1451+1343  58.955  13.470        3.91        0.50                  
J1451-2329  31.723 335.512 2.215  1.83                              
J1451+6357  48.388 103.617        5.29        0.35                  
J1452-1319  39.943 342.936              0.54                        
J1452+4522  59.841  78.230 0.468  1.63  0.56  0.27                  
J1452+5239  55.925  89.836 2.335        0.38                        
J1453+1025  56.736   8.789 1.770  1.31        0.52                  
J1453+1036  56.978   8.868 2.275        0.87                        
J1453-2522  29.792 334.976 1.202  0.73        0.48                  
J1453+2648  62.782  39.422 0.335  0.60  0.43  0.14                  
J1453+3505  62.848  57.618 0.721  0.77                              
J1453+5353  55.090  91.439              4.06                        
J1454+1624  59.619  18.734 1.276  0.67        0.22                  
J1454-2505  29.918 335.384 1.216  2.19        0.56                  
J1454+2955  62.898  46.270 0.580        0.42  0.56                  
J1454-3400  22.305 330.177 0.368  7.63        0.90                  
J1454-3747  18.963 328.296 0.314  1.45        0.53        0.12      
J1454-4012  16.833 327.097 1.810  2.17        0.46                  
J1454+4926  57.569  84.767 2.085        1.02                        
J1454+5124  56.457  87.744 1.083        0.62                        
J1455-1700  36.650 340.745        1.38        1.34                  
J1455+2131  61.259  28.596                    0.48                  
J1455+4341  60.134  74.800              0.36                        
J1455+4431  59.650  76.186 2.689  0.65  0.86  0.73                  
J1456-0617  44.892 349.817 1.249  0.58        0.39                  
J1456+1626  59.260  19.167 0.284        0.57                        
J1456+5048  56.572  86.576 0.480  1.27        0.36                  
J1457+0749  54.439   6.038 0.574              0.57                  
J1457+0938  55.446   8.650        2.14        1.20                  
J1457-3539  20.537 329.962 1.424  0.73  1.61  0.47                  
J1457+6357  47.954 102.918              0.46                        
J1457+6731  45.365 106.501              0.92                        
J1458+0416  51.955   1.738 0.391  0.66        0.28                  
J1458+3720  61.375  61.934 0.333  1.36  0.20  0.32                  
J1459+1526  58.112  18.112 0.335        0.54                        
J1459+2708  61.550  40.484 1.641        0.56                        
J1459-3655  19.247 329.624        2.67  7.29  0.85                  
J1459+4442  58.980  75.975 3.401  0.62  0.94  0.39                  
J1459+7140  42.097 110.051 0.905  3.14  0.89  0.32  0.26            
J1500+0839  54.342   7.923        3.58        2.03                  
J1500+0855  54.562   8.207 0.335        1.15                        
J1500-2358  30.112 337.424                    0.53                  
J1500+4751  57.419  81.190 1.059  1.07  0.58  0.19        0.14      
J1501+2238  60.350  31.514 0.235  0.36        0.14                  
J1501-3918  16.957 328.788 1.240  2.91  6.09  0.88                  
J1502-1508  37.113 343.899                    0.36                  
J1503-0230  46.505 355.305              4.60                        
J1503+0419  51.134   2.965 3.667  1.25        0.39                  
J1503+0917  54.210   9.411        1.83        0.89                  
J1503+4759  56.911  80.989 2.193        0.31                        
J1504-0248  46.199 355.144 0.217  1.31        0.42                  
J1504-0249  46.037 355.348              1.37                        
J1504+0813  53.317   8.252 2.832        0.54                        
J1504+1029  54.581  11.450 1.838  1.29  0.75  0.33  0.10  0.17  0.14
J1504+2834  60.697  43.662 0.058        1.66                        
J1504+2854  60.687  44.358 2.283  1.04  0.54  0.47                  
J1504+3249  60.831  52.372        1.42  0.89  0.73                  
J1504+5438  53.327  90.813 0.621        3.64                        
J1504+6856  43.883 107.158 0.318              0.20                  
J1505+0326  50.254   2.295 0.408  0.60  0.53  0.17  0.14  0.12  0.04
J1505-0855  41.519 349.666 0.155        2.83                        
J1505-3432  20.694 331.991        0.57                              
J1506-0919  41.087 349.514 1.486  2.55                              
J1506+3730  59.897  61.716 0.671  1.17  0.69  0.25  0.17  0.18      
J1506+4239  58.483  71.383 0.587  1.13  0.53  0.36        0.12  0.09
J1506+4933  55.751  83.096 1.395  1.06                              
J1506+8319  32.610 118.604 2.577  2.11        0.22  0.29            
J1507+0415  50.211   3.989 1.703  0.85                              
J1507+1236  55.058  15.238 1.545  0.92        0.29                  
J1507-1652  35.060 343.709 0.876  1.17  1.02  0.50  0.20            
J1507-3149  22.717 334.041              1.22                        
J1507+5117  54.843  85.671 1.791  1.11  0.19  0.45                  
J1507+5231  54.106  87.376              1.02                        
J1507+5857  50.423  96.023        7.73                              
J1508-1548  35.681 344.862 2.499  0.64        0.17                  
J1508+1852  57.602  25.596 1.825        0.81                        
J1508-3036  23.587 335.009 3.368  1.14                              
J1509-0735  41.832 351.855        1.66        0.55                  
J1509+1557  56.068  20.985 0.188        1.42                        
J1509+1611  56.314  21.244 1.147        0.34                        
J1509+2046  58.006  29.111              0.75                        
J1510-0543  42.936 353.977 1.185  1.27        0.24  0.22  0.26      
J1510-0843  40.739 351.227 1.526        0.84                        
J1510+5702  51.340  93.322 4.309  0.47  0.23  0.16  0.16            
J1511+0518  50.130   6.164 0.084  1.20        0.81  0.31            
J1511-3242  21.480 334.326 1.105  1.59                              
J1511+5225  53.647  86.733 1.135  0.99        0.30                  
J1511+5905  49.921  95.665 1.525        0.58                        
J1512+0203  47.994   2.422 0.220                          0.08      
J1512-0905  40.139 351.357 0.360  1.03  0.87  0.24  0.14            
J1512+1540  55.434  20.960 0.828                          0.12      
J1512+6441  46.309 102.082              0.76                        
J1513-1012  39.173 350.614 1.513  0.90  0.32  0.27  0.24  0.11  0.06
J1513-2114  30.594 342.103 1.179  1.08        0.26                  
J1513+2338  57.792  34.839        2.37  1.86  1.84                  
J1513-3209  21.766 334.945 1.710              0.73                  
J1514+0252  48.071   3.925 0.822  1.05        0.30                  
J1514-0948  39.283 351.206              0.43                        
J1514+2855  58.462  44.785              0.69                        
J1514+2931  58.581  45.899 1.629        0.51                        
J1514+3650  58.314  59.923 0.371  0.56        0.56                  
J1515+0805  50.886  10.709              1.56                        
J1515+2458  57.593  37.485              2.34                        
J1515+5934  49.267  95.865 0.623        0.59                        
J1516+0015  45.659   0.907 0.052  1.43  0.83              0.11      
J1516+1932  55.872  28.055 1.070  0.88        0.16  0.09  0.11      
J1516+2535  57.474  38.684 1.561        1.06                        
J1517-0710  40.797 354.137              0.51                        
J1517-1639  33.628 346.320              6.72                        
J1517-2422  27.578 340.749 0.049  1.26        0.43  0.22  0.14      
J1517-2618  26.056 339.411                    0.53                  
J1517-4424  11.070 328.667              2.48                        
J1517+6525  45.389 102.329 0.702  0.50        0.34                  
J1518+0613  49.257   8.929 0.102        0.69                        
J1520+1601  53.743  22.972 1.470        0.57                        
J1520+2016  55.416  29.710 1.574  8.63                              
J1520+5635  50.427  91.487 1.575        0.63                        
J1521+0420  47.622   7.194 0.052              0.35                  
J1521+0430  47.747   7.360 1.296  2.84        1.40                  
J1521+0517  48.107   8.406 2.503        0.35                        
J1521+1654  53.950  24.441 1.379        0.82                        
J1521+1756  54.341  26.073 3.060  0.76  0.75  0.57                  
J1521+3115  57.249  49.337              0.46                        
J1521+4336  55.596  71.572 2.175  0.53  0.25  0.14                  
J1521+7858  35.646 114.782 0.952  1.90        0.21                  
J1522-2730  24.406 339.652 1.294  0.71        0.29  0.12  0.08      
J1522+2808  56.595  43.716 1.395        0.16                        
J1522-2936  22.741 338.247 2.126  1.13        0.55                  
J1522+3144  57.023  50.232 1.487  0.84  0.32  0.26  0.13  0.13      
J1522+7645  37.217 112.831              1.17                        
J1523+7645  37.203 112.820       11.19  3.06                        
J1524+2900  56.419  45.319              3.03                        
J1524-3012  21.985 338.266 0.019              0.50                  
J1525+0308  46.016   6.755              5.46                        
J1525+1107  50.565  16.648 0.333              0.36                  
J1525+5306  51.565  86.127 1.715        0.26                        
J1526-0425  41.097 358.819 1.492  2.64        0.50                  
J1526-1351  34.294 350.546 1.687  6.81  6.07                        
J1526+6055  47.332  96.255              0.58                        
J1526+6650  43.780 103.040 3.020              0.29                  
J1527+3115  55.906  49.449 1.393  5.11  1.48  0.53                  
J1527+5849  48.395  93.558 0.636        0.98                        
J1528+3157  55.606  50.720 2.055        0.83                        
J1528+3816  55.404  61.871 0.749              0.26                  
J1528+8217  32.988 117.199        4.18                              
J1529-1904  29.960 347.002        2.35                              
J1529+6934  41.842 105.690 2.400  1.19        0.67                  
J1530+0555  46.682  11.012              5.43                        
J1530+2352  54.085  36.896 0.951  0.82        0.57                  
J1530+3758  55.114  61.295 0.152  0.58  0.20  0.36                  
J1531+2404  53.883  37.322 0.096        2.32                        
J1531-2735  23.148 341.276        1.16                              
J1531+3430  55.054  55.204                    0.27                  
J1531+4356  53.904  71.375 0.452  0.87        0.57                  
J1531+5012  51.910  81.233              0.82                        
J1531+5955  47.425  94.590              1.22                        
J1531+7206  40.036 108.046 0.899              0.49                  
J1532-1319  33.722 352.216        1.31        0.13  0.15            
J1532-2310  26.410 344.567 2.290        1.67                        
J1532+2344  53.570  36.865 0.825  0.95        0.22                  
J1532-2716  23.306 341.610 0.890  1.19        0.28                  
J1532+5854  47.861  93.199 0.067        0.49                        
J1532+6755  42.657 103.687        1.81        0.71                  
J1533-0421  39.843   0.409 0.840  1.58        0.44                  
J1533+1332  49.921  21.446 0.711        0.64                        
J1533+1854  52.054  29.277 0.307              0.50                  
J1534+0131  43.232   6.844 1.435  1.24  0.86  0.43  0.18            
J1534-2218  26.789 345.557        1.47        1.49                  
J1534-2243  26.473 345.251 0.981              0.36                  
J1534-3526  16.495 336.778 1.515  0.55        0.34                  
J1534+4823  52.114  78.208 0.542        0.54                        
J1534+4920  51.721  79.620 1.296        0.38                        
J1535+1954  51.927  31.084 3.596  0.83                              
J1535+4836  51.859  78.445 2.561        0.57  0.34                  
J1535+4957  51.306  80.424 1.119  0.62  0.74                        
J1535+8326  31.980 117.916        0.74        0.51                  
J1536-3151  19.067 339.437        2.23        0.36                  
J1536+3833  53.889  62.079 1.083  1.02  0.59  0.35                  
J1537+1344  49.075  22.435 0.672        0.71                        
J1537-1527  31.354 351.488 1.766  0.69                              
J1537+8154  33.054 116.625        2.70  2.13  1.08                  
J1538+0019  41.444   5.567 3.497  1.36        1.29                  
J1538-0346  39.258   2.059        1.04        0.53                  
J1539+0430  44.101  11.076        0.71        0.15                  
J1539+0534  44.707  12.299 1.511  3.55        0.34                  
J1539+1604  49.623  25.965 2.542  1.56  0.98  0.34                  
J1539+1707  49.988  27.494 1.114        0.40                        
J1539+2744  52.857  43.946 2.196  1.39                              
J1539+3104  53.341  49.428 1.211  0.85  0.27  0.62                  
J1539+4735  51.488  76.513 0.772  0.67        0.14                  
J1540+0805  45.744  15.578 0.125        0.97                        
J1540-0823  35.887 358.035        1.15        1.07                  
J1540+1447  48.800  24.395 0.605  0.82        0.27  0.10  0.18      
J1540-2055  26.882 347.793        2.34                              
J1540+8155  32.966 116.537 0.271  0.55        0.39                  
J1541+0548  44.272  13.084              1.34                        
J1541-1815  28.719 349.993              0.33                        
J1541+5348  49.069  85.487 2.539  1.36  0.17                        
J1542-1118  33.539 355.836        1.69        0.67                  
J1542+5259  49.238  84.258 0.069        1.03                        
J1542+5509  48.370  87.254 2.025        0.27                        
J1542+6129  45.392  95.461 0.117              0.30  0.08            
J1543-0135  39.616   5.313 0.985        0.53                        
J1543+0452  43.388  12.330 0.040  1.47                              
J1543-0757  35.636 359.045 0.172  4.69  3.80  4.09                  
J1543-2732  21.451 343.565              5.36                        
J1544+0407  42.682  11.751 2.182  1.81        0.48                  
J1544-2312  24.625 346.799 2.664  1.55                              
J1544+3240  52.429  52.208 1.049  0.81        0.32                  
J1545+2006  49.699  32.610 2.130        1.04                        
J1545+4751  50.514  76.512 1.277  1.24  0.78  0.51  0.30            
J1545+5135  49.382  82.018 1.933  0.96  0.42  0.35                  
J1545+5400  48.404  85.403 1.975  0.95        0.21  0.13            
J1545+6439  43.522  99.043              0.54                        
J1545+6751  41.763 102.681              0.36                        
J1546+0026  39.801   7.016 0.550  3.36        0.44                  
J1546+0522  43.129  13.374              2.61                        
J1546+2621  51.063  42.182 1.241        1.78                        
J1547-0943  33.594 358.375        2.08        0.60                  
J1547+4937  49.664  78.969 0.700  2.83                              
J1547+5021  49.411  80.042              0.32                        
J1548-1213  31.808 356.291 0.883  4.58        1.79                  
J1548+1727  48.048  29.236 1.876        0.35                        
J1549+0237  40.904  10.914 0.414  0.77  0.92  0.25  0.12  0.09  0.05
J1549+5038  49.060  80.312 2.171  2.14  1.03  0.24                  
J1549+6134  44.649  94.981 2.266        0.40                        
J1549+6310  43.850  96.915 0.435        0.53                        
J1550+0527  42.231  14.284 1.422  0.89        0.45  0.30  0.17      
J1550-0538  35.736   2.695        1.31        0.55                  
J1550+1120  45.124  21.389 0.436              0.24                  
J1550+2717  50.478  43.881              0.32                        
J1551-1755  27.324 352.171 1.320  2.47        1.03                  
J1551+5806  45.959  90.414 1.324              0.31  0.10            
J1551+6405  43.241  97.903              1.39                        
J1552+0850  43.652  18.524 1.015  1.10        0.24                  
J1553+1256  45.220  23.858 1.290  0.92        0.56                  
J1553-2422  22.325 347.638 0.332  0.86  0.40  0.21                  
J1553+5253  47.690  83.205              0.34                        
J1554-0131  37.441   7.548              1.42                        
J1554+2011  47.760  33.724 0.222              0.24                  
J1554-2704  20.265 345.744 2.145  2.60  2.22  0.75                  
J1554+3001  49.971  48.313 2.696  0.95        0.35                  
J1554-4400   7.403 334.374              1.30                        
J1555+1111  43.964  21.977 0.360              0.15  0.13            
J1555+3812  50.233  61.080 1.845        0.56                        
J1556+7420  37.258 108.851 1.667              0.49                  
J1557-0001  37.676   9.646 1.770  0.53  0.34  0.28  0.21            
J1557-2724  19.561 346.026 0.836        0.76                        
J1557+4522  49.036  72.023 0.495              0.36                  
J1558-1409  28.676 356.583 0.097  1.11        0.64                  
J1558+5625  45.774  87.659 0.300  1.49  0.25  0.43                  
J1558+6521  41.955  98.882              0.60                        
J1559+0304  39.078  13.228 3.891  0.47        0.19                  
J1559-0531  33.998   4.576        1.60        0.16                  
J1559-2442  21.108 348.471 2.813  3.69        0.66                  
J1559+2556  48.091  42.498 0.045        0.77                        
J1559+255A  48.099  42.498 0.045        1.47                        
J1559+5924  44.589  91.547 0.060  3.58  1.16                        
J1600+0412  39.579  14.557 3.110        0.70                        
J1600-0722  32.632   3.055 2.002  2.08        0.41                  
J1600+1838  45.939  32.257 2.405        0.82                        
J1601+1357  43.802  26.340 2.237  2.21        0.41                  
J1602-1518  27.229 356.315              2.92                        
J1602+2418  47.189  40.331 1.789  1.38  0.97  0.55                  
J1602+3051  48.409  49.906 1.091              0.29                  
J1602+3326  48.711  53.802 1.100  1.04  0.67  0.54  0.35            
J1603+0231  37.995  13.284 1.312        0.88                        
J1603-1007  30.428   0.997 0.959  1.16        0.17                  
J1603+1105  42.176  23.075 0.143              0.12                  
J1603+1554  44.196  29.055 0.110  2.07        0.24  0.17            
J1603-2933  17.061 345.509        0.54        0.35                  
J1603+5730  44.725  88.747 2.850        0.58  0.59                  
J1604-0019  36.060  10.617 1.636        1.56                        
J1604+0117  37.004  12.250 0.462        0.82                        
J1604+1926  45.196  33.847        1.64  0.59  0.63                  
J1604-2223  22.044 350.987 0.141  2.75        0.80                  
J1604+3221  48.175  52.214 0.452        1.38                        
J1604-4441   5.764 335.224        3.49        0.50                  
J1604+5714  44.736  88.343 0.720  1.19        0.52                  
J1605-1139  29.067   0.007        0.75  0.62  0.10                  
J1605-1854  24.162 354.017              1.38                        
J1605+2214  45.887  37.727              0.85                        
J1605+3001  47.601  48.825 2.404  0.66  0.48  0.38                  
J1605+3722  48.172  59.770 1.802        0.44                        
J1605+5931  43.747  91.227              0.32                        
J1606-0353  33.613   7.392              0.65                        
J1606+3124  47.663  50.891 4.560  0.83  0.58  0.57                  
J1606+5405  45.523  84.013 0.879  1.72        1.60                  
J1606+5521  45.172  85.737 0.361 10.24  2.35  3.78                  
J1607+1551  43.409  29.447 0.496  1.01  0.43  0.29  0.17            
J1607-3331  13.570 343.362        1.01        0.39                  
J1607+3528  47.746  56.928 0.970        0.37                        
J1607+8501  30.322 118.657 0.183  3.76        0.81                  
J1608+0041  35.213  10.788 1.700        0.69                        
J1608+1029  40.788  23.096 1.226  0.99  1.23  0.29  0.17  0.11  0.09
J1608+4012  47.578  63.967 0.628  0.95                              
J1608+5613  44.597  86.762 3.084        0.22                        
J1609-2205  21.323 352.178        2.29                              
J1609+2641  46.203  44.239 0.473  3.56  1.86  1.08  0.37            
J1609+5354  45.181  83.582 0.993        0.77                        
J1609+7939  33.521 113.580        6.90        3.15                  
J1610+2414  45.305  40.946 1.449  0.84        0.16                  
J1610-3958   8.499 339.239 0.518  2.64        0.12                  
J1611+1856  43.476  33.967 1.776        0.57  0.47                  
J1612-1419  26.068 358.941              6.99                        
J1612+5806  43.400  88.950              1.64                        
J1613+3412  46.379  55.219 1.399  2.14        0.25  0.15  0.15  0.12
J1613+4223  46.578  67.100              0.39                        
J1615+2130  43.474  37.691 1.629  2.18  0.65                        
J1615+4312  46.088  68.252 3.157        0.21                        
J1616+0459  36.446  18.119 3.215  0.96        0.28                  
J1616+3621  45.869  58.375 2.264  0.77  1.32  1.21                  
J1616+4632  45.638  72.984 0.952  1.29                              
J1617+0246  35.050  15.970 1.339  1.91        0.33                  
J1617+0408  35.886  17.309 2.185              0.37                  
J1617-1122  27.013   2.336        1.98        0.19                  
J1617-1941  21.588 355.416        1.78                              
J1617-2537  17.615 350.741        0.91        0.47                  
J1617+3222  45.347  52.724 0.151        0.96                        
J1617+3500  45.626  56.452 0.029        1.47                        
J1617+3801  45.761  60.778 1.609        0.28                        
J1617+5150  44.448  80.319 1.199  1.16  0.65  0.52                  
J1617+5515  43.685  84.953 2.365        1.36                        
J1618+3632  45.584  58.647 0.734        0.31                        
J1619+0613  36.529  19.815 2.092  1.09        0.35                  
J1619-1817  22.186 356.861        2.11                              
J1619+2247  43.027  39.737 1.987  0.52  0.29  0.30  0.11  0.16  0.12
J1619+3030  44.799  50.173 1.288  0.78        0.23                  
J1620+4901  44.537  76.323 1.513  0.94  0.34                        
J1620+5002  44.302  77.705              0.68                        
J1620+5448  43.297  84.170 1.085        0.57                        
J1622+1426  39.420  29.648 0.931  0.89        0.73                  
J1623+0115  32.996  15.341        2.79                              
J1623+0741  36.170  22.148 1.300  1.13        0.20                  
J1623-2605  16.318 351.321              2.01                        
J1623+3909  44.749  62.418 1.981  0.86  0.56  0.25                  
J1623+6624  39.252  98.645 0.201  0.65        0.37  0.33            
J1624+0543  35.189  20.046 1.527  0.46        0.20                  
J1624-0649  28.304   7.678 3.037  4.75        0.97                  
J1624-2612  16.110 351.356              2.78                        
J1624-3516   9.878 344.593        1.49        0.50                  
J1624+5652  42.276  86.703 0.415  1.77  0.54  0.39                  
J1624+5741  42.071  87.765 0.789  0.61  0.46  0.19                  
J1624+6259  40.368  94.446 1.716        0.74                        
J1625-2527  16.319 352.208 0.786  1.31  0.29  0.24  0.17  0.16      
J1625+4134  44.218  65.812 2.550  2.25  1.21  0.41  0.20            
J1625+5715  42.041  87.157 1.495        0.79                        
J1626-2951  13.316 348.885 0.815  2.62  0.59  0.50  0.21  0.09  0.13
J1626+5049  43.357  78.568              0.77                        
J1626+5809  41.660  88.259 0.748  1.31        0.23                  
J1627+1216  37.410  27.763 1.216        2.28                        
J1628-0041  30.880  14.200 2.600  1.11                              
J1628-1415  22.991   1.797 1.026  2.94        0.46                  
J1628+2247  41.039  40.542                    0.47                  
J1628+4734  43.392  74.065 1.629  2.38  0.74  1.05                  
J1628+5140  42.885  79.646 0.055        2.92                        
J1629-1720  20.968 359.283                    0.29                  
J1629-2026  19.032 356.702        2.62                              
J1629+6757  38.034 100.140 2.475  1.90        0.89                  
J1630+0701  34.382  22.385 0.736  1.75        0.36                  
J1630+2131  40.231  39.118              1.83                        
J1630+6659  38.341  98.967              1.73                        
J1631+4348  43.200  68.870 1.167        0.29                        
J1631+4927  42.739  76.568 0.520  0.81  0.25  0.22                  
J1631+5028  42.564  77.924 2.348        0.34                        
J1632-003A  30.078  14.981 3.424  1.14                              
J1632-1052  24.261   5.390 1.400  4.75                              
J1632+1615  37.812  33.044 0.851  1.39                              
J1632+2643  41.180  45.903 2.683        0.52                        
J1632+3547  42.684  57.927              0.49                        
J1632+8232  31.196 115.832 0.025  1.62  0.72  0.41  0.21            
J1633-2557  14.685 353.004        1.17        0.62                  
J1633+3924  42.840  62.847 1.025              0.42                  
J1633+6500  38.771  96.477              0.39                        
J1634+1947  38.660  37.426 0.792              0.21                  
J1634-2058  17.715 357.136        1.72        0.38                  
J1634+3203  41.848  52.986 2.353  0.50        0.18                  
J1634+5556  41.123  85.049              0.60                        
J1635+1831  38.030  35.999 1.090  2.76  0.51                        
J1635+3629  42.096  58.955 3.647        0.57                        
J1635+3808  42.337  61.154        1.54  1.14  0.34  0.15            
J1635+5955  40.069  90.094        0.48        0.36                  
J1635+6019  39.959  90.612        1.48  0.90  0.90                  
J1636-1315  22.162   3.859        4.73        0.71                  
J1636+2112  38.708  39.343 1.799  1.23  0.59                        
J1637-3309   9.291 348.055        4.71        0.59                  
J1637+4717  41.878  73.509 0.740  0.72        0.23  0.08            
J1638-0340  27.270  12.820 2.856  1.54        0.79                  
J1638+0449  31.623  21.210 0.840        4.15                        
J1638-1415  21.075   3.388 0.258  2.85        0.29                  
J1638+5720  40.361  86.707 0.751  0.76  1.02  0.28  0.14  0.09  0.09
J1639+1632  36.416  34.118                    0.25                  
J1639+4705  41.521  73.206 0.858        0.95                        
J1639+5357  40.803  82.290 1.977  1.12  1.24  0.89                  
J1639+8631  28.978 119.675        5.05        0.47                  
J1640-0011  28.734  16.423 0.651  1.22        0.30                  
J1640+1144  34.222  28.865 0.078  2.94        0.51                  
J1640+1220  34.513  29.501 1.152  1.76  0.98  0.63                  
J1640+3946  41.424  63.444 1.660  0.64  0.28  0.27  0.12  0.08  0.05
J1640+5232  40.826  80.406              1.43                        
J1640+5419  40.614  82.738 2.785        0.69                        
J1641+2257  38.185  41.886 2.063  0.44        0.15                  
J1641+5115  40.836  78.694 2.605        2.33                        
J1642-0621  25.012  10.894 1.514  0.55  0.53  0.15                  
J1642-2007  16.865 358.995        0.49                              
J1642+2523  38.597  44.969 1.723  0.79        0.20                  
J1642-2849  11.218 352.153                    0.54                  
J1642+3948  40.949  63.523 0.593  1.29  1.28  0.54  0.24        0.19
J1642+6655  37.280  98.392 1.895  2.25        0.39                  
J1642+6856  36.621 100.774 0.751  1.09  0.75  0.16  0.13            
J1643-0402  25.992  13.242                    0.36                  
J1643+1715  35.770  35.400 0.162        0.66                        
J1643-2316  14.641 356.656        3.94        0.41                  
J1643+6302  38.368  93.664              1.13                        
J1644-0313  26.282  14.124              0.64                        
J1644+0720  31.554  24.598        1.78                              
J1644-0743  23.662  10.078 0.139              0.24                  
J1644-1804  17.652   1.069 1.007  3.12        0.59                  
J1644+1813  35.877  36.614 0.790  0.85                              
J1644+2536  38.154  45.420        2.66  0.91  0.63                  
J1645+1113  32.914  28.932 1.200        0.69                        
J1645+6330  37.934  94.118 2.379        0.24  0.17  0.10            
J1646+0042  27.200  16.804 1.373              0.25                  
J1646-1328  19.957   5.309              0.97                        
J1646+4059  40.264  65.131 0.835        0.40  0.19                  
J1646+7419  34.331 106.760        4.32                              
J1647+1720  34.932  35.898 0.314  2.36        0.37                  
J1647+2705  37.982  47.439 0.282        0.72  0.39                  
J1647+2909  38.495  49.985 0.132                    0.16            
J1647-2912  10.137 352.558              1.07                        
J1647+3752  39.925  61.079 2.331        0.47                        
J1647+4950  40.076  76.713 0.048              0.31                  
J1648-3301   7.597 349.669        1.38        0.49                  
J1648+4104  39.979  65.257 0.851        0.31  0.33  0.16            
J1648+4233  40.043  67.198 2.500        0.36                        
J1649+0412  28.935  22.095 0.400              0.35                  
J1649+0626  29.915  24.419        1.77        1.17                  
J1649+1603  33.949  34.707 1.600        0.25                        
J1649-2620  11.749 354.997        1.81        0.42                  
J1649+7442  33.968 107.092 1.395  2.09        0.29                  
J1650+0824  30.639  26.548 1.965  0.92        1.12                  
J1650-1248  19.597   6.452              1.25                        
J1650-2943   9.356 352.524        1.63        0.24                  
J1651+0129  27.256  19.639 0.400  0.77                              
J1651+2135  35.518  41.179 0.515  1.64  0.30  0.72                  
J1651+4002  39.312  63.977 2.342              0.09                  
J1652+0618  29.373  24.573                    0.16  0.12            
J1652+3902  38.963  62.735 1.299  0.63  0.15                        
J1653+3107  37.641  52.785 1.297  1.48  0.93  0.28                  
J1653+3503  38.274  57.699              0.91                        
J1653+3945  38.859  63.668 0.034  1.40  0.48  0.34  0.19  0.14      
J1655+5430  38.367  82.562 1.040        1.16                        
J1656-0206  24.159  17.024 2.000  5.82        0.35                  
J1656+1826  33.361  38.061 2.546  2.18  0.69  0.74                  
J1656+5321  38.382  81.106 1.553  1.19        0.21                  
J1656+6012  37.431  89.695 0.623  1.03  0.23  0.28                  
J1657-2004  14.002   1.313        1.78        0.42                  
J1657+4808  38.478  74.437 1.669  1.35  0.47        0.12            
J1657+5705  37.857  85.808 1.281  1.01  0.46  0.43                  
J1658+0515  27.441  24.368 0.879  1.28  0.68  0.70  0.50            
J1658-0739  20.839  12.196 3.742  1.33  1.52  0.62        0.24      
J1658+0741  28.650  26.767 0.621  1.56  0.52  0.35  0.12            
J1658-1451  16.793   5.898              1.41                        
J1658+3443  37.382  57.458 1.937  1.82  0.47  0.57                  
J1658+4732  38.372  73.663              2.12                        
J1658+4737  38.438  73.782 1.622  1.02  0.56  0.59  0.10            
J1658+6653  35.754  97.757              0.47                        
J1659+0213  25.728  21.545 2.039  0.82                              
J1659+2629  35.273  47.570 0.793  2.98  0.31  0.17                  
J1659-3130   6.705 352.339              3.43                        
J1659+4702  38.195  73.041 0.205        1.37                        
J1700-2610   9.748 356.770        1.50        0.27  0.13  0.07      
J1700+3830  37.478  62.258              0.99                        
J1700+6830  35.203  99.631 0.301  0.62        0.86  0.11            
J1701+0338  26.066  23.151 1.280  1.30        0.15                  
J1701-1903  13.857   2.716        1.33        0.30                  
J1701+3533  36.881  58.633 0.501        0.22                        
J1701+3954  37.434  64.042 0.507  0.50        0.13                  
J1702+1502  30.803  34.942 1.041  1.46        0.39                  
J1704+0134  24.456  21.508 2.842  1.75        1.33                  
J1704-1316  16.640   8.012 2.492  6.01        1.11                  
J1704+2946  35.108  51.787 1.927        0.71                        
J1704+7138  33.958 103.160 0.208  0.40        0.15                  
J1705+5109  37.172  78.221 0.530  1.07        0.28                  
J1705+7756  31.934 110.266 1.500  1.92        0.49                  
J1706+0953  27.747  30.062 1.800  1.63        0.33                  
J1706+1208  28.758  32.346 3.212  1.03        0.72                  
J1706+5708  36.649  85.685              4.50                        
J1707+0148  23.822  22.201 2.568  1.34        0.16        0.06      
J1707+1331  29.001  33.933 0.936              0.32                  
J1707-1415  15.437   7.625        1.78        0.20                  
J1707+1846  30.974  39.563 2.518  1.39        0.34                  
J1707+4204  36.535  66.880              0.85                        
J1707+4536  36.806  71.267 0.648  1.64  0.47  0.38                  
J1708+0035  22.389  20.086 0.449  3.58        0.47                  
J1708+1402  29.152  34.513 2.600        0.62                        
J1708+3346  35.178  56.778 1.347  0.73  0.24  0.25                  
J1709+0645  25.645  27.293              6.25                        
J1709-1728  13.181   5.183        1.56        0.27  0.42            
J1709-3525   2.768 350.407        7.86                              
J1709+4318  36.225  68.460 1.027                    0.11            
J1710-0355  20.366  17.195 1.923              0.27                  
J1711-2509   8.444 359.026                    0.20                  
J1711+3019  33.724  52.878              1.69                        
J1711+301A  33.724  52.878              4.70                        
J1711-3338   3.404 352.148       10.54                              
J1711+5411  36.112  81.957        1.09        0.27                  
J1712-1820  12.120   4.867        1.58                              
J1712+4413  35.877  69.631 0.874        0.63                        
J1712+4655  36.055  72.967              0.65                        
J1713-2658   6.994 357.798        1.87        0.84        0.28      
J1713-3226   3.767 353.379        5.99        1.14                  
J1713-3418   2.788 351.775                                0.32      
J1713+4916  35.875  75.871 1.552  1.17        0.24                  
J1714-0558  18.320  15.975        1.22        0.35                  
J1714-2053  10.282   2.981                    0.53                  
J1715+2145  30.365  43.520 4.011        1.74                        
J1715+2146  30.378  43.531 0.885        1.25                        
J1715-4025  -1.141 347.062             13.15                        
J1716-0452  18.567  17.173 1.026  1.13        0.22                  
J1716+2152  30.221  43.716 0.358  3.96        1.02                  
J1716+6836  33.750  99.339 0.777              0.18  0.13            
J1717+1917  29.145  41.013 1.810  0.85        0.18                  
J1717-3342   2.392 352.803                    3.10                  
J1717+3905  34.254  63.547 1.745        0.82                        
J1718-1120  14.798  11.655        2.29                              
J1718-2850   4.965 356.941        2.99        0.36                  
J1719+0658  23.667  28.661        1.00        0.25                  
J1719+0817  24.097  30.030 1.185              0.41                  
J1719-1420  13.026   9.163 0.640  1.56                              
J1719+1745  28.097  39.593 0.137  0.55        0.22  0.17  0.13      
J1719+4804  34.829  74.443 1.084  1.12  0.24  0.44                  
J1719+4858  34.941  75.547 0.024              0.25                  
J1720-0832  15.705  14.497        1.30                              
J1720+2335  29.918  45.944 1.852        2.67                        
J1720+3825  33.627  62.870        0.69        0.14                  
J1721-2558   6.018 359.708        3.59        0.22                  
J1721+3542  32.922  59.709 0.263        0.71  0.35                  
J1721+5207  34.657  79.382              1.30                        
J1722-0503  17.268  17.753 0.261  0.77        0.24                  
J1722+2458  29.773  47.684 2.250  1.04                              
J1722+2815  30.787  51.289 0.953  1.57  0.18                        
J1722+5611  34.425  84.321 2.269        0.67                        
J1722+5856  34.343  87.653 1.994  1.46  0.54  0.26                  
J1722+6105  34.171  90.258 2.058  0.85        0.15                  
J1722+6144  34.109  91.038              0.59                        
J1723+3417  32.184  58.194 0.206  1.83        2.31                  
J1723+5236  34.350  79.987 2.519  1.60  0.59  0.36                  
J1723-6500 -15.832 327.036 0.014              2.37                  
J1723+6547  33.565  95.868 1.443  1.05        0.39                  
J1723+7653  31.284 108.736 0.680  0.86        0.31                  
J1724-0243  17.885  20.213 0.033        1.48                        
J1724-1443  11.641   9.590 0.899  1.11                              
J1724+3303  31.717  56.812 1.870  0.96        0.23                  
J1724+4004  33.153  64.964 1.049  1.02  0.45  0.14  0.17            
J1724+6055  33.941  90.032        1.89  0.47  0.60                  
J1725+5301  34.078  80.489 0.061        0.48                        
J1725+5851  33.965  87.531 0.297  0.47        0.16                  
J1725+7708  31.139 108.992        0.99                              
J1725+7726  31.043 109.331                    3.30                  
J1726+0504  21.208  27.714        1.90        0.40                  
J1726+0639  21.846  29.267        1.11        0.18                  
J1726-2258   6.734   2.869        2.60        0.72                  
J1726+3213  31.036  56.013 1.090  0.84  0.20  0.16                  
J1726+3957  32.669  64.908 0.660        0.90                        
J1726+4348  33.167  69.461              1.09                        
J1727+4530  33.281  71.500 0.717  0.92  0.34  0.27  0.13  0.07  0.06
J1727+5510  33.818  83.092 0.247        0.47  0.23                  
J1728-0350  16.413  19.731 0.662  2.13        0.46                  
J1728+0427  20.477  27.362 0.296  1.24  1.24  0.36  0.15            
J1728+1215  23.960  34.916 0.588  1.43  0.44  0.18                  
J1728+3838  31.969  63.483 1.390  2.16  0.26  0.45                  
J1728+5013  33.537  77.136 0.055  1.28  0.39  0.27  0.16            
J1729-2657   4.130 359.784        6.82        0.92                  
J1729+7935  30.305 111.684              0.49                        
J1730+0024  17.712  23.091 1.335  1.96                              
J1730-0515  15.343  18.686        2.18        0.74                  
J1730+0810  21.751  31.141              3.71                        
J1730+3811  31.515  63.058              2.41                        
J1733-0456  14.854  19.358              0.84                        
J1733+0804  20.967  31.438              1.58                        
J1733-1304  10.812  12.100 0.902  2.11  0.35  0.30  0.12  0.09  0.07
J1733-3722  -2.303 351.546        9.36        0.74                  
J1734+0926  21.246  32.927 0.735  1.05        0.99  0.25            
J1734+3857  31.008  64.093 0.970  0.61  0.17  0.18  0.16  0.08  0.06
J1734+4625  32.171  72.754              0.20                        
J1735-0559  13.916  18.647        2.36                              
J1735+0808  20.632  31.689 0.700  1.38        0.50                  
J1735+3616  30.154  61.117 0.803  1.44  0.37  0.56                  
J1735+5049  32.387  77.946 0.835  1.32  0.74  0.60                  
J1736+0631  19.630  30.302 2.387              0.23                  
J1737-0101  15.849  23.424              0.99                        
J1737+0621  19.382  30.221 1.207  1.47        0.35                  
J1737-2251   4.841   4.213        4.51        2.55                  
J1737+2524  26.668  49.380              1.70                        
J1737-5634 -13.019 335.438 0.099              2.03                  
J1738-1503   8.721  11.052        1.00                              
J1738+3224  28.615  56.976 0.126              0.12                  
J1738+4008  30.488  65.608 3.591        0.27                        
J1739+3358  28.842  58.757 1.625              0.54                  
J1739+4737  31.396  74.290 0.950  0.80  0.71  0.22        0.12      
J1739+4955  31.730  76.945 1.545  0.60  0.19  0.15  0.06            
J1740+0311  17.197  27.665        1.41                              
J1740-0811  11.837  17.284        0.67        0.14                  
J1740+1943  24.157  43.706        1.83        0.44                  
J1740+2211  25.124  46.198 1.406  4.12                              
J1740+4348  30.693  69.894 2.246        0.22                        
J1740+4506  31.025  71.377 2.788              0.16                  
J1740+5211  31.748  79.632 1.375  0.67  0.59  0.21  0.12            
J1741+1720  22.995  41.414 0.060        1.60                        
J1741+4751  31.153  74.593        0.95  0.67  0.74                  
J1742-1517   7.770  11.347        3.30        0.35                  
J1742-1903   5.662   8.204        1.96                              
J1742+5945  31.781  88.527 0.146        0.37                        
J1742+6512  31.675  94.937              1.26                        
J1743-0350  13.127  21.659 1.054  0.88  0.35  0.27  0.15  0.15  0.08
J1743+0421  17.028  29.127              0.79                        
J1743-1658   6.717  10.009        1.97        0.17                  
J1743+1935  23.339  43.904 0.084  0.92        0.48                  
J1743+2752  26.205  52.479 0.372  1.06        0.24                  
J1743+3747  28.949  63.236 1.958  0.51                              
J1743+5006  31.033  77.254              0.46                        
J1744-0849  10.500  17.325        2.19        0.52                  
J1744-3116  -0.996 357.933                    6.37                  
J1744+4014  29.369  66.002        3.41  1.38  2.74                  
J1744+5542  31.344  83.790 0.030  0.81  0.53  0.28                  
J1745-0753  10.823  18.234        3.25  1.79  0.32        0.12      
J1745+1720  22.124  41.805 1.702  0.85        0.21                  
J1745+2252  24.293  47.362 1.884              0.32                  
J1745-2900  -0.046   0.012                                1.94      
J1745+4059  29.328  66.893 0.878        0.30                        
J1745+5627  31.315  84.678              1.11                        
J1745+6703  31.182  97.086        1.15        0.45                  
J1746+1127  19.438  36.201              1.36                        
J1746+2603  25.011  50.793 0.147  1.30        0.31                  
J1746+5341  30.977  81.462 0.255        0.44                        
J1746+6048  31.300  89.767              0.47                        
J1746+6226  31.320  91.689 3.889  0.97  0.29  0.21  0.17            
J1746+6920  30.960  99.735 1.886        0.72                        
J1747+4658  30.048  73.743 1.484  0.34  0.09  0.17                  
J1748+0832  17.929  33.549        1.67        0.19                  
J1748-2907  -0.686   0.260             16.34                        
J1748+7005  30.721 100.594 0.770  0.84  0.68  0.34  0.19  0.22      
J1749+1944  22.276  44.545        1.17        0.54                  
J1749+4321  29.155  69.700 0.215        0.37                        
J1749+5241  30.421  80.348              0.42                        
J1751+0939  17.645  34.987 0.322  0.64        0.15  0.08  0.08  0.04
J1751-1950   3.495   8.577                    0.57                  
J1751-2524   0.635   3.813       14.81        2.77                  
J1751+2920  25.047  54.618        1.16        0.18                  
J1751+4713  29.400  74.144 1.480  0.75        0.15                  
J1751+5055  29.930  78.363 0.328  2.24                              
J1752+0219  14.263  28.228              0.94                        
J1752+0611  15.975  31.825        1.76        0.13                  
J1752-1011   8.143  17.084        4.49        0.33                  
J1752+1734  20.641  42.759 0.504  1.01                              
J1752-2956  -1.814 359.979                    1.47                  
J1752+7311  30.152 104.134        0.66        0.35                  
J1753-1843   3.765   9.719        5.10        0.31                  
J1753+2848  24.460  54.201 1.115  0.77  0.82  0.16  0.11  0.08  0.08
J1753+4409  28.535  70.768 0.871  1.82  0.61  0.55                  
J1754+0459  14.980  30.946        5.31                              
J1754+1156  17.910  37.523              0.80                        
J1754+3442  26.006  60.516              2.64                        
J1754+3540  26.395  61.513 2.207        2.78                        
J1754+6452  30.422  94.497 0.977  1.00        0.35                  
J1755+0454  14.597  31.054        5.53        2.07                  
J1755+1820  20.233  43.831 0.010  3.27                              
J1755+2023  21.112  45.826 1.420              0.46                  
J1755-2232   1.381   6.697       16.95        1.30                  
J1755+6236  30.217  91.886 0.028  1.35        0.23                  
J1756-1427   5.225  13.825        3.41        0.48                  
J1756+1535  18.946  41.243        0.72        0.21        0.07      
J1756+5748  29.957  86.348 2.110  2.18  1.31  1.02                  
J1757-2241   0.895   6.799             12.67                        
J1757+4757  28.534  75.162 1.290        0.30                        
J1757+7539  29.533 106.919 3.050  1.23                              
J1758+0610  14.558  32.532        1.23                              
J1758+5407  29.301  82.164 1.455        1.59                        
J1759+2343  21.609  49.463 1.721  0.84        0.64                  
J1759+5157  28.907  79.719              1.07                        
J1800+3848  26.034  65.238 2.092  1.30  0.30  0.27  0.13            
J1800+7828  29.065 110.106 0.680  0.55  0.27  0.23  0.16  0.10  0.09
J1801+0438  13.312  31.404        1.69        0.56                  
J1801+2109  20.055  47.164 0.080        1.18                        
J1801+4404  27.084  71.011 0.663  0.63        0.15  0.11  0.07      
J1802+1735  18.554  43.736              2.04                        
J1802-3940  -8.425 352.519 1.319  2.04        0.30                  
J1802+4557  27.329  73.122 3.400  1.04        1.17                  
J1802+7040  29.512 101.175              1.54                        
J1803-0433   8.589  23.355        1.76        0.93                  
J1803+0934  14.942  36.250 0.683              0.43                  
J1803-0953   5.897  18.699                                0.21      
J1803-6507 -19.620 328.897 1.199              2.57                  
J1804+0101  10.954  28.487 1.522 10.22  2.62  1.47                  
J1805-1408   3.458  15.178       15.45                              
J1805+1714  17.661  43.750                    0.19                  
J1806+6141  28.945  90.893        1.33        0.22                  
J1806+6949  29.167 100.199 0.051  0.77  0.83  0.27  0.25            
J1807+2204  19.150  48.619 0.798  0.99        0.69                  
J1807-2506  -2.323   5.847        7.72        0.60                  
J1807+3106  22.375  57.635 0.537  1.12                              
J1808+0546  12.164  33.306              0.83                        
J1808+4542  26.264  73.091 0.830  0.47        0.14                  
J1809+0114   9.894  29.285              1.45                        
J1809+2758  20.972  54.591 1.760  0.99        0.20                  
J1810+5000  26.742  77.898 0.050        1.64                        
J1810+5649  27.977  85.442 2.041  1.36                              
J1811+1704  16.299  44.191        1.28        0.21                  
J1812-2836  -4.979   3.304        2.58        0.99                  
J1812+5603  27.473  84.656 2.968  0.97        0.25                  
J1813+0615  11.262  34.314 0.700  1.11        0.32                  
J1813+2952  20.726  56.865 1.351  0.58        0.40                  
J1813+4304  24.787  70.487 1.090  1.40        0.48                  
J1814+0920  12.458  37.227              0.93                        
J1814+4113  24.095  68.585 1.564  1.11        0.27                  
J1815+1623  15.247  43.900 0.742              0.34                  
J1815+6127  27.824  90.740 0.601  3.04        0.74                  
J1816+0309   9.300  31.780              1.12                        
J1816+3457  21.862  62.222 0.245  3.71                              
J1816+5307  26.413  81.518        0.96        0.40                  
J1818-1108   2.154  19.311                    4.06                  
J1818+5017  25.607  78.476 1.395              0.58                  
J1819-0258   5.776  26.666        4.25        1.98                  
J1819+1543  14.010  43.725        1.48        0.68                  
J1819+3845  22.458  66.315 0.540              0.20  0.10  0.12      
J1819-6345 -20.763 330.919 0.065              2.36                  
J1819+6708  27.894  97.200 0.221        2.93                        
J1820-1111   1.688  19.515             19.16                        
J1820-2528  -5.139   6.955        3.60        0.51  0.34  0.19      
J1821-0502   4.393  25.048        4.60        0.53                  
J1821+0549   9.308  34.804              0.58                        
J1821+3945  22.292  67.523        2.15                              
J1821+6818  27.765  98.531 1.692  0.88        0.20                  
J1822+1216  11.869  40.835              1.40                        
J1822+1600  13.573  44.244        1.19        0.34                  
J1822+8257  27.807 115.096        1.83        0.41                  
J1823+1053  11.016  39.695              0.47                        
J1823+6857  27.670  99.278        0.98  0.72  0.29                  
J1823+7938  27.917 111.355 0.224  1.44        0.67                  
J1824+0119   6.530  31.139        1.13  0.55  0.14        0.13      
J1824+0322   7.518  32.941        2.04        0.25                  
J1824+0613   8.707  35.574              8.39                        
J1824+1044  10.908  39.575 1.360  0.54        0.23  0.22            
J1824+1127  11.217  40.238        2.68        0.31                  
J1824+5651  26.081  85.807 0.664  0.92  0.43  0.32  0.08  0.07      
J1825-0737   2.214  23.270        7.63        0.75                  
J1825-1718  -2.301  14.695        5.05        1.02                  
J1825+5753  26.056  86.982        1.99        0.47                  
J1826+0149   6.400  31.774 1.771  1.93        0.42  0.24            
J1826+1831  13.728  47.031        3.29                              
J1826-2924  -8.000   3.980        2.31        0.34        0.15      
J1826+3431  19.661  62.546 1.814  2.74        0.43  0.16            
J1826-3650 -11.243 357.187 0.888  1.83        0.46                  
J1826+6706  27.225  97.226 0.287  0.71        0.11                  
J1827-0405   3.384  26.645        6.53        2.30                  
J1827+2638  16.736  54.841        0.94        0.36                  
J1828-2123  -4.756  11.367        2.19        0.86                  
J1828+6434  26.779  94.413        0.80        0.45                  
J1829+0518   7.320  35.229                    0.52                  
J1829-3904 -12.784 355.419                    0.07                  
J1829+3957  20.901  68.227        1.06        0.37                  
J1829+4844  23.505  77.293 0.692  1.49        0.35  0.14            
J1829+5402  24.790  82.933 0.177              0.20                  
J1830+0619   7.611  36.230 0.750  1.55        0.18  0.11            
J1831+2200  14.075  50.791 1.000  2.92                              
J1831-2714  -7.944   6.404                                0.11      
J1831+2907  16.876  57.580 0.842  5.82                              
J1832+0118   4.771  32.021        2.44        0.59                  
J1832+0731   7.575  37.614        1.31                              
J1832-1035  -0.629  21.416                    3.93                  
J1832+1357  10.397  43.465 2.830  0.71                              
J1832-2039  -5.223  12.432 0.103  9.19        0.75        0.34      
J1832+2833  16.342  57.177 0.594  1.06  0.43  0.39  0.15            
J1832+6848  26.844  99.178 0.205  0.76        0.24                  
J1832+8049  27.524 112.683        2.45        1.43                  
J1833+0115   4.648  32.033        2.90        0.41                  
J1833-210A  -5.712  12.234       21.55        1.33        0.23      
J1833-210B  -5.712  12.233              3.80                        
J1833+6521  26.303  95.376 0.161        0.58                        
J1834-0301   2.442  28.346        7.94        0.64                  
J1834+0506   6.095  35.623        3.94        0.40                  
J1835+2407  13.998  53.224        0.99        0.22                  
J1835+3241  17.446  61.373 0.058  2.88        0.45                  
J1835+6119  25.472  90.985 2.274              0.39                  
J1836+0846   7.354  39.122              0.53                        
J1837+7507  27.070 106.279              0.46                        
J1838+0404   4.661  35.195        6.87        0.41                  
J1838+0628   5.838  37.293        1.29                              
J1838+0927   7.058  40.042                    0.30                  
J1838-1853  -5.800  14.721              1.04                        
J1838-3427 -12.506   0.479 2.780  2.12        0.34                  
J1838+6555  25.930  96.065 0.230              0.31                  
J1839+4100  19.596  69.894 2.314              0.41                  
J1840+2457  13.443  54.412 1.634        0.69                        
J1840-2703  -9.756   7.489        2.17                              
J1840+3900  18.582  68.027 3.095  0.68        0.16                  
J1840+5452  23.350  84.238 0.646  0.71        0.19                  
J1842+6809  25.854  98.598 0.472  0.93        0.13  0.14            
J1842+7946  27.074 111.506 0.056  1.63  0.76  0.40                  
J1843+3225  15.697  61.804              0.56                        
J1843+4449  20.142  73.984        1.89                              
J1845-2200  -8.633  12.627                    0.51                  
J1845-2852 -11.609   6.339        1.03        0.25                  
J1845+3541  16.527  65.121 0.764  2.99        0.97                  
J1846-0651  -1.942  26.289        8.37        0.91                  
J1847+0810   4.652  39.814        2.05        0.24                  
J1848-2718 -11.539   8.073        0.82        0.11                  
J1848+3219  14.705  62.115 0.798  0.89  4.49  0.17  0.08            
J1848+3244  14.828  62.529        1.71        0.65                  
J1849+6705  25.044  97.559 0.657  0.89  0.54  0.18  0.10  0.06  0.07
J1850+2825  12.730  58.626 2.560  1.03        0.69                  
J1850+4959  20.605  79.618        2.02        0.65                  
J1851+6100  23.456  91.109        1.89        0.84                  
J1852+4019  16.970  70.140 2.120  2.20        0.74                  
J1852+4855  19.945  78.662 1.250  0.47        0.22  0.06            
J1853+1342   5.724  45.486              0.68                        
J1853+2344  10.161  54.580 1.031  0.78                              
J1853+3310  14.066  63.371        1.17                              
J1853-3628 -16.075 359.801        2.86        2.18                  
J1854+1447   6.117  46.505              0.34                        
J1854-1539  -7.636  19.279        3.24        0.30                  
J1854+7351  25.735 105.023        0.94        0.32                  
J1855+0251   0.379  36.014        3.26        1.42                  
J1855-1209  -6.492  22.629        1.51        0.39                  
J1855-1754  -9.025  17.424        6.07        0.43                  
J1855-2727 -12.977   8.575        1.91                              
J1855+3742  15.461  67.852 1.120  0.79                              
J1856+0610   1.682  39.073                    1.01                  
J1856-2236 -11.175  13.183        3.75                              
J1857+1624   6.117  48.334        1.30                              
J1857+3104  12.479  61.723              0.80                        
J1857+6305  23.328  93.483 1.700        0.57                        
J1858+0313   0.002  36.619                                0.29      
J1859-2509 -12.753  11.045        1.74        0.25                  
J1900+2701  10.069  58.321        2.71                              
J1900+2722  10.263  58.613        1.71                              
J1901-2112 -11.524  14.927                    0.32                  
J1901+8623  26.918 118.964        7.09                              
J1902+3159  11.757  63.097 0.635  1.31  0.83  0.37  0.26  0.16  0.08
J1903+5540  20.540  86.034 0.580  1.75        0.88  0.14            
J1904+1536   4.293  48.352        2.14        0.37                  
J1905-0437  -5.220  30.460              0.68                        
J1905+0952   1.361  43.397                    0.51                  
J1905-1153  -8.469  23.920        1.52        0.46                  
J1905+1637   4.528  49.365              2.19                        
J1905+1943   5.859  52.179 2.300  0.90        0.15                  
J1906+3956  14.408  70.813              1.23                        
J1907+0127  -2.842  36.093        6.32        0.85        0.19      
J1908+2222   6.534  54.830        1.06        0.37                  
J1908-2942 -16.464   7.585 0.957  2.01        0.49                  
J1908+4235  15.007  73.536        2.04                              
J1909-2139 -13.552  15.356                    0.27                  
J1909+4834  17.148  79.354 0.513  1.00        0.18                  
J1909+7813  25.610 109.961        6.95        3.85                  
J1910+2305   6.315  55.757        3.39        0.64                  
J1910+5151  18.253  82.606              0.94                        
J1911+1611   2.907  49.726        0.91        0.18                  
J1911-1921 -13.074  17.723 0.805  1.73        0.72                  
J1911-2006 -13.217  16.942 1.119  1.85  0.77  0.34  0.12            
J1911-2102 -13.757  16.143 1.420  1.74        0.57                  
J1911+2658   7.884  59.328        1.19        0.55                  
J1912+0518  -2.336  40.168        7.36        0.93                  
J1912-0804  -8.247  28.114        1.98        0.26                  
J1912-1223 -10.226  24.232              1.38                        
J1912-1504 -11.326  21.722        2.02        0.45                  
J1912+2456   6.808  57.576              0.79                        
J1912+3740  12.375  69.206 1.104  0.48        0.26                  
J1914+0124  -4.427  36.861        2.62                              
J1914+1636   2.616  50.346        2.20                              
J1915+6548  22.204  96.889 0.486  1.87        0.57  0.34            
J1916-1519 -12.446  21.997        1.04        0.17                  
J1917-1921 -14.319  18.308 0.137  1.26                              
J1917-2110 -14.928  16.533 0.777  2.54        0.40                  
J1917+5920  19.912  90.389              1.53                        
J1918-4111 -22.242 356.846 2.160        0.58                        
J1918+4937  16.192  80.959 0.926  1.17        0.15                  
J1918+5520  18.431  86.465 1.734  0.71                              
J1919-2823 -18.145   9.768              1.39                        
J1920-0236  -7.701  34.019        0.89        0.64                  
J1920-2445 -16.991  13.406        0.83        0.45                  
J1920+2651   6.067  60.137        0.77        0.49                  
J1921+4333  13.345  75.397        1.49        1.24                  
J1921+4506  13.874  76.898        3.01        1.61                  
J1922+0841  -2.819  44.267        1.88                              
J1922+1530   0.327  50.302        2.47        2.21                  
J1923-2104 -16.255  17.247 0.874  1.48  1.34  0.32  0.20            
J1924+1540  -0.031  50.694        3.68        0.34  0.15            
J1924-2914 -19.607   9.412 0.353  1.90  0.56  0.34  0.20  0.14  0.11
J1924+3329   8.371  66.457        5.55                              
J1925+1227  -1.775  47.977                    0.29                  
J1925+2106   2.264  55.625        1.91  1.29  0.39  0.22            
J1925-2219 -17.200  16.248        1.09        0.24                  
J1925-3401 -21.324   4.655 1.523  1.01        0.42                  
J1926-1005 -12.315  27.848        1.46        0.62                  
J1926+4441  12.972  76.866              0.63                        
J1926+5052  15.615  82.638 1.098              0.34  0.13            
J1926+7706  24.470 108.981 3.800  3.06        0.37                  
J1927+6117  19.447  92.794 0.540  0.58  0.71  0.40                  
J1927+7358  23.541 105.694 0.302  2.13  1.01  0.56  0.23            
J1928+0848  -4.153  45.111        1.14                              
J1928-2035 -17.055  18.152        0.78        0.20                  
J1928+4412  12.449  76.559        3.15        1.61                  
J1929+0507  -6.033  41.930        2.98        0.42                  
J1929+0910  -4.228  45.555        1.50        0.33                  
J1929+2325   2.738  58.005        1.99        1.06                  
J1929+2543   3.697  60.100        1.34        0.31                  
J1930+1532  -1.412  51.289                                0.07      
J1931+2243   1.930  57.648        1.01        0.21                  
J1931+3122   6.109  65.243        2.98        0.94                  
J1932-2928 -21.270   9.803        1.68        0.42                  
J1933+1504  -2.160  51.171        3.40                              
J1933+6540  20.357  97.413 1.687              0.16                  
J1934-2416 -19.896  15.194 1.543  1.19        1.36                  
J1934+6138  18.784  93.478 1.749  1.21                              
J1935-1602 -16.846  23.253 1.460  3.44        0.33                  
J1935+2031   0.105  56.150        2.84        0.31                  
J1935+8130  25.209 113.776        1.83        0.64                  
J1936+2246   0.931  58.257        1.88        0.31                  
J1936+3642   7.660  70.502 2.200  3.12        0.29                  
J1936+7131  22.205 103.379 1.864              0.18                  
J1937-0627 -13.132  32.413        1.80        0.82                  
J1937+3607   7.196  70.087        2.05        0.18                  
J1937-3958 -25.366 359.231 0.965  1.49        0.34                  
J1937+8356  25.761 116.407        1.58                              
J1938-1749 -18.108  21.798 0.903  1.12                              
J1939-1002 -15.288  29.381 3.787  1.28        0.45  0.20            
J1939-1525 -17.440  24.235 1.657  1.00  0.24  0.22  0.12  0.10  0.05
J1939+3713   7.309  71.285        3.23        0.61                  
J1939+3817   7.873  72.203        4.45        0.32                  
J1939-6342 -29.389 332.814 0.181              4.07                  
J1940-2006 -19.631  19.851              1.29                        
J1940+4304   9.928  76.578        2.43        0.40                  
J1941-0511 -13.557  34.085        1.44                              
J1941+1210  -5.315  49.589             16.01                        
J1941-2933 -23.134  10.436        2.78                              
J1941-3007 -23.239   9.817 2.064  2.65        0.36                  
J1941+7221  22.096 104.381 1.100  1.47        1.04                  
J1942-3130 -23.987   8.501 1.582  1.79        0.19                  
J1942+4129   8.825  75.357        0.76        0.32                  
J1942+6307  18.486  95.315 1.100        0.70                        
J1944+5448  14.764  87.538 0.263  3.81        0.83                  
J1945-0153 -12.854  37.526        1.16        0.20                  
J1945-3111 -24.562   9.065        0.74        0.17                  
J1945+7055  21.255 103.079 0.101  2.02        1.35  0.27            
J1946+2300  -0.881  59.550        2.31        0.25                  
J1947-0103 -12.990  38.562        0.74        0.43                  
J1947+1248  -6.222  50.852                    0.80                  
J1947+6750  19.928 100.091              0.83                        
J1948+3556   5.242  70.969       11.30        0.89        0.13      
J1948+3943   7.038  74.330        3.92        0.30                  
J1949-1957 -21.510  20.864 2.652  2.70        0.44                  
J1949+2421  -0.880  61.118                    1.40                  
J1949+5041  12.180  84.154 1.929  0.51        0.42                  
J1949+7252  21.716 105.137                    0.27                  
J1950-0436 -15.282  35.666        4.06                              
J1950+0807  -9.127  47.068 0.296  1.49        0.53                  
J1951+0134 -12.610  41.414 4.114  0.70                              
J1951-0509 -15.769  35.271 1.083  0.97        0.26                  
J1951+0939  -8.589  48.550              0.78                        
J1951-1830 -21.305  22.447        5.23                              
J1951+5727  15.136  90.418 0.652  1.48        1.01                  
J1952+2526  -0.956  62.434        2.94        0.37                  
J1952+4958  11.432  83.730 0.466  3.08        0.81                  
J1953+3537   4.135  71.263        3.91        0.43  0.23            
J1954-1123 -19.134  29.726 0.683  0.54              0.06            
J1954+6153  16.713  94.768        1.72                              
J1955+1358  -7.301  52.824 0.743              0.17                  
J1955+5131  11.757  85.367 1.220  1.05  0.66  0.23  0.20            
J1956+2820  -0.214  65.375        1.84        0.41                  
J1956-3225 -27.160   8.521 1.242  1.11        0.25                  
J1957+3338   2.375  69.996        1.51        0.22  0.14            
J1957-3845 -28.958   1.647 0.630  1.00        0.38  0.12  0.10      
J1959+3846   4.759  74.572        6.09        0.40                  
J1959+4044   5.755  76.258 0.056        2.82        0.51            
J1959+6206  16.332  95.221 1.824        0.96                        
J1959+6508  17.670  98.071 0.047  1.00              0.10            
J2000-1325 -21.317  28.405 0.222  0.94        0.20                  
J2000-1748 -23.116  24.078 0.650  0.77  0.43  0.21  0.17  0.14  0.05
J2001-0422 -17.495  37.102              1.07                        
J2001+1027 -10.334  50.512        1.76        0.56                  
J2001+2416  -3.326  62.508        1.32        0.32        0.13      
J2001+3323   1.531  70.227                                0.47      
J2001+4352   7.110  79.135 0.180  6.48        0.79  0.11            
J2002+0651 -12.354  47.447        2.12        1.03                  
J2002+1001 -10.856  50.299              1.53                        
J2002-1455 -22.247  27.083              2.07                        
J2002+1501  -8.326  54.672        0.79        0.18                  
J2002-1649 -23.121  25.251        1.88        0.53                  
J2002+4506   7.491  80.342        1.53        0.23                  
J2002+4725   8.794  82.288 2.266  0.67  0.42  0.29        0.27      
J2003-0421 -17.988  37.389                    0.72                  
J2003+1332  -9.280  53.504              0.72                        
J2003+3034  -0.289  68.039        2.50        0.20                  
J2003-3251 -28.576   8.467 3.773  1.62  0.92  0.76  0.52            
J2003+6625  17.896  99.464 0.456  3.34        1.88                  
J2004+7355  21.167 106.610              0.55                        
J2005-1822 -24.279  23.949 0.868              0.30                  
J2005+1825  -7.051  57.912              0.87                        
J2005-2310 -26.153  19.053 0.830  1.17        0.22                  
J2005-3723 -30.177   3.566        1.30        0.35                  
J2005+4428   6.713  80.091                    1.23                  
J2005+4533   7.335  80.981              1.78                        
J2005+7752  22.734 110.533 0.342  0.96  0.72  0.37  0.17            
J2006-1222 -22.242  30.089        1.85                              
J2006+6424  16.735  97.714 1.574              0.60  0.11            
J2007+0636 -13.559  47.872 2.864  0.88                              
J2007+3722   2.610  74.246                    2.04                  
J2007+4029   4.296  76.888 1.736 12.29        1.32  0.47            
J2007-4434 -31.850 355.399 0.240              0.37                  
J2007+6607  17.434  99.351 1.325              0.23                  
J2007+7452  21.403 107.624        2.42  0.52  0.20                  
J2009+0727 -13.721  48.970 0.762  1.08                              
J2009-2812 -28.422  13.938                    0.58                  
J2009+3543   1.346  73.103                                0.26      
J2009-4849 -32.601 350.441 0.071  8.23                              
J2009+7229  20.181 105.423 0.473  0.97        0.19                  
J2010+1513  -9.747  55.803              0.81                        
J2010+3322  -0.088  71.231                    2.29                  
J2010+6116  14.751  95.126 0.870              0.18                  
J2011-0644 -20.796  36.075 0.547  2.19        1.08                  
J2011-1546 -24.601  27.178 1.180  0.57  0.41  0.19  0.20  0.17  0.11
J2012-1646 -25.264  26.286              0.41                        
J2012+4628   6.858  82.380                    0.82  0.08            
J2012+6319  15.619  97.058 1.001        0.92                        
J2013+1006 -13.185  51.815              0.53                        
J2013+2200  -6.731  61.984              0.88                        
J2013-2448 -28.277  17.949              0.52                        
J2013-2624 -28.898  16.268              1.02                        
J2014+5059   8.958  86.422        1.33                              
J2015-0137 -19.334  41.394 0.520  2.06        0.55                  
J2015-1252 -24.320  30.515 0.614        0.41                        
J2015+3410  -0.449  72.437        9.34        0.90                  
J2015-3445 -31.463   7.056              4.06                        
J2015+3710   1.224  74.934 0.859  5.72        0.49  0.19            
J2015+4628   6.342  82.716                    1.75                  
J2015+5253   9.878  88.129        1.13        0.66                  
J2015+6554  16.583  99.597 2.845  1.04        0.37                  
J2016+1632 -10.292  57.721        0.56        0.26                  
J2016-2708 -29.747  15.681        1.21        0.60                  
J2016+3600   0.356  74.103        6.68        0.52                  
J2016+6450  15.976  98.671              0.68                        
J2017-1618 -26.243  27.311              1.42                        
J2017-2514 -29.404  17.849        2.10                              
J2017+7440  20.721 107.756        0.72        0.15                  
J2018-0509 -21.798  38.515 0.905              0.12                  
J2018-1109 -24.327  32.590 0.900  0.67        0.31                  
J2018+3812   1.269  76.145                                0.58      
J2020+2826  -4.594  68.322        4.29        0.13                  
J2020+2942  -3.769  69.280 0.248  8.17        0.43        0.10      
J2020+6747  17.151 101.513 2.571        0.52                        
J2021+0515 -17.335  48.525                    0.46                  
J2021+5143   8.456  87.648              0.83                        
J2022+1001 -14.983  52.846 0.467        0.96                        
J2022-1204 -25.695  32.188 2.000  0.87                              
J2022+6136  13.775  96.151 0.227  2.91  0.79  0.54  0.42            
J2022+7611  21.132 109.354 0.594              0.23                  
J2023-0123 -21.047  42.663        1.25                              
J2023-0855 -24.424  35.368              0.66                        
J2023+1702 -11.508  59.129              1.17                        
J2023+2223  -8.487  63.620                    0.23                  
J2023+3153  -3.099  71.470        3.54  1.15  0.54  0.31  0.18      
J2023+5427   9.665  90.162 1.418              0.22                  
J2024+1718 -11.625  59.526 1.050  0.88        0.28                  
J2024+2036  -9.697  62.265              1.78                        
J2024+2736  -5.819  68.134        1.50        0.29                  
J2024-3253 -32.895   9.713 1.470              0.44                  
J2025+0316 -19.101  47.208 2.210              0.50                  
J2025-0735 -24.387  36.965 1.388              0.27  0.08            
J2025-2845 -32.136  14.539 0.884  0.89        0.25                  
J2025+3343  -2.368  73.197        7.68        0.95  0.42  0.21      
J2025+5028   7.235  86.963        1.01        0.47                  
J2027-0831 -25.288  36.307 1.697              0.42                  
J2029+4636   4.475  84.150                    0.58                  
J2029+4926   6.080  86.503                    1.31                  
J2030-0503 -24.274  40.035 0.543  1.56        0.17                  
J2030-0622 -24.850  38.732 0.671  0.87        0.16                  
J2030-3039 -33.685  12.695 0.539  3.88                              
J2030+3700  -1.334  76.510                    2.49                  
J2031+0239 -20.841  47.528 0.858  0.53        0.24                  
J2031+1219 -15.768  56.201 1.215  0.77  0.45  0.21  0.14            
J2031-2615 -32.540  17.765                    0.34                  
J2031+5455   8.988  91.198 1.262  2.00        0.46                  
J2033+2146 -10.777  64.452 0.173  2.23        0.81                  
J2034+1154 -16.550  56.212 0.607  1.48        0.37                  
J2034-1640 -30.186  28.702 1.341              0.34                  
J2034+2820  -7.118  69.983        1.20                              
J2035+1056 -17.238  55.466 0.601  0.57  0.65  0.14  0.08            
J2035+1857 -12.787  62.372        5.10        2.85                  
J2035+5821  10.578  94.331        2.53        0.52                  
J2036-0629 -26.324  39.425 1.636  2.69        0.49                  
J2036-2146 -32.415  23.302 2.299              0.34                  
J2036+2227 -11.020  65.495 2.567  1.66        0.35                  
J2037-0729 -26.896  38.483              1.70                        
J2037-1522 -30.254  30.372 1.802  0.88        0.34                  
J2037-2438 -33.550  20.151 0.457  1.00        0.41                  
J2038+5119   6.040  88.877 1.686  3.13        0.29  0.14  0.09  0.06
J2039-0317 -25.378  42.888 1.551  1.28                              
J2039+2152 -11.863  65.364                    0.67                  
J2040+1327 -16.973  58.450              0.94                        
J2040-1707 -31.584  28.801 2.000  2.02        0.31                  
J2040-2507 -34.171  19.767 1.574  0.84        0.54                  
J2040+4527   2.191  84.423                                0.26      
J2042+0356 -22.422  50.150        2.10        0.58                  
J2042-2223 -33.951  23.152 3.630  1.07                              
J2042-2255 -34.111  22.527 2.120  1.03        0.53                  
J2042+7508  19.527 109.066 0.104  1.60              0.14            
J2043+1255 -17.722  58.308 3.277              0.41                  
J2043+3423  -5.028  76.011        6.23        1.24                  
J2043+5526   7.905  92.658              3.19                        
J2044-0940 -29.526  37.193                    0.29                  
J2045+1547 -16.595  61.148 0.900  1.76        0.34                  
J2045+7625  20.080 110.316        1.20        0.95                  
J2046+5752   9.077  94.857              0.55                        
J2047-1639 -32.935  30.035 1.932              0.49                  
J2047-1841 -33.743  27.787 3.002  0.68                              
J2047-2849 -36.759  15.924        2.26                              
J2047+5343   6.396  91.659                    0.61                  
J2048+1239 -19.038  58.923              0.44                        
J2049+1003 -20.671  56.763        1.04        0.37  0.19            
J2049+1246 -19.020  59.071              0.76                        
J2050+2613 -11.157  70.389              0.73                        
J2050-2628 -36.763  18.970 1.633  1.32                              
J2050+3127  -8.045  74.653 3.180  8.06        0.65        0.12      
J2050+3619  -4.850  78.361                    0.89  0.27  0.17      
J2051+1743 -16.590  63.639 0.195  0.78        0.90                  
J2051+7441  18.798 109.031        1.45        0.54                  
J2052+1619 -17.637  62.630                    0.21                  
J2052+3635  -5.124  78.926 0.354  2.82        0.99  0.67            
J2053+2248 -13.818  68.059        2.06        0.41                  
J2053+3515  -6.002  77.912        2.55                              
J2054+0041 -27.507  47.558 0.201        1.98                        
J2054-2016 -35.776  26.648 0.992              0.27                  
J2055-0416 -29.502  44.160 1.177  3.42        0.69                  
J2055-1234 -33.232  35.472                    0.35                  
J2055+6122  10.383  98.332 0.864  0.92        0.24                  
J2056-3208 -39.308  12.317        0.97        0.16                  
J2056-3857 -40.312   3.546 1.937        1.18                        
J2056-4714 -40.381 352.659 1.489  2.00        0.59                  
J2057-3734 -40.336   5.376 1.071  0.78        0.65        0.16      
J2058+0542 -24.881  54.158 1.381        4.71                        
J2059-3645 -40.648   6.481        2.92                              
J2100+2615 -12.990  71.931        1.95        1.15                  
J2100+5612   6.544  94.783        1.37        0.27                  
J2101+0341 -26.649  52.759 1.013  0.70        0.18  0.12  0.16      
J2101+2003 -17.121  67.125              0.81                        
J2101-2933 -39.771  15.860 1.492              0.47                  
J2101-4219 -41.445 359.164 0.222  2.67        2.33                  
J2102-2548 -39.168  20.678              0.81                        
J2102-3313 -40.805  11.226        1.94                              
J2102+4702   0.339  88.010        3.20        0.18        0.17      
J2102+6015   9.011  98.024 4.575  2.87        0.71                  
J2102+6758  13.991 104.046                    0.64                  
J2103+2731 -12.718  73.382              1.09                        
J2104+0503 -26.566  54.524              1.10                        
J2104-2011 -38.090  27.779              0.45                        
J2105+0033 -29.645  49.202        1.88        0.45                  
J2105-4848 -41.739 350.460 1.040              1.16                  
J2106+0231 -28.292  52.393 2.942  1.19        0.28                  
J2106+1239 -22.436  61.560              1.36                        
J2106+2135 -16.928  69.027 0.647              0.41                  
J2106+6004   8.505  98.227                    1.13                  
J2107+1347 -22.014  62.744              0.61                        
J2107-1708 -37.587  31.659        0.97        0.29                  
J2108+1430 -21.805  63.540 2.017  0.67        0.15                  
J2108-2101 -39.146  27.100       11.41                              
J2108-2452 -40.207  22.292                    0.29                  
J2109+1614 -20.892  65.133              1.71                        
J2109+2155 -17.252  69.747 2.344        1.52                        
J2109+3532  -8.353  80.350 0.202  1.81  1.48  0.22                  
J2109-4110 -42.837   0.745 1.058  1.61  1.04  0.70                  
J2110-0126 -31.230  49.106 0.904              0.63                  
J2110-1020 -35.425  39.703 2.500  1.45  0.98  0.81                  
J2110-3635 -42.734   6.990 1.026        0.84                        
J2113+4012  -5.761  84.337        2.45        1.35                  
J2114+1018 -25.519  60.858 1.300        0.77                        
J2114+1714 -21.235  66.804              0.53                        
J2114+2026 -19.226  69.460              0.58                        
J2114+2832 -13.905  75.847 2.345  1.36        0.34                  
J2114+3130 -11.895  78.072              3.37                        
J2114+3742  -7.656  82.666 1.202        1.50                        
J2114+4634  -1.517  89.092                    0.41                  
J2114+8204  22.344 116.047 0.084  1.08                    0.75      
J2115-1416 -38.245  35.922 1.700  1.63                              
J2115+2933 -13.310  76.696 1.514  0.82        0.18  0.10  0.06  0.07
J2116+0536 -28.669  56.904 2.225  0.77        0.17                  
J2116+0644 -28.082  58.017              0.71                        
J2117+5431   3.624  95.181        1.75        0.22                  
J2118-0636 -35.612  45.005 0.328  1.08        0.23                  
J2118+2007 -20.065  69.780              0.65                        
J2118-3019 -43.563  15.811 0.978  1.99        2.65                  
J2119-1106 -37.886  40.150 1.844        1.26                        
J2119+7110  14.970 107.554        1.66        0.51                  
J2120-0330 -34.523  48.604 1.717  1.34                              
J2120+0533 -29.520  57.537 0.535              0.42                  
J2120+4434  -3.663  88.389                    1.37        0.22      
J2120+6642  11.851 104.259        1.42        0.56                  
J2121+1901 -21.242  69.308 2.180  0.84        0.46                  
J2121-3703 -44.960   6.566        1.40        0.12                  
J2121+8245  22.599 116.778              1.42                        
J2123+0535 -30.122  58.074 1.941  1.02  0.67  0.48  0.37  0.12  0.06
J2123+1007 -27.292  62.129 0.932  3.04        0.56                  
J2123+4614  -2.857  89.939        2.32        0.54                  
J2123+5500   3.437  96.047        1.62        0.33        0.07      
J2124-1438 -40.523  36.694 0.122  1.82        0.65                  
J2124-1941 -42.323  30.387 0.927        0.34                        
J2125+0441 -30.998  57.525 1.394  0.83        0.15                  
J2125+2442 -18.227  74.534                    0.35                  
J2125+6423   9.889 102.922        3.07        0.64                  
J2126-0119 -34.596  51.773 2.196              0.33                  
J2126-4605 -45.642 353.654 1.670  2.05        0.38                  
J2127-3858 -46.344   3.859              6.02                        
J2128+0238 -32.724  56.001              7.03                        
J2128-0244 -35.737  50.604 1.823        0.29                        
J2129-1538 -41.868  35.998 3.268  0.91  0.57  0.27  0.15  0.15      
J2129-1821 -42.896  32.600 0.680              0.79                  
J2130+0339 -32.547  57.344 0.654        1.35                        
J2130+0502 -31.815  58.720 0.990  3.63        2.10                  
J2130+0843 -29.523  62.090 1.700              0.16                  
J2130-0927 -39.490  43.538 0.780              0.15                  
J2130+1643 -24.433  69.008              0.28                        
J2131-1207 -40.956  40.606 0.501  1.68  1.35  0.54  0.32  0.28      
J2131+8430  23.517 118.414        2.21        0.71                  
J2133+1443 -26.334  67.915                    0.17                  
J2133+8239  22.226 116.972 2.357  2.28        0.45                  
J2134-0153 -36.504  52.458 1.285  1.41  1.01  0.46  0.33  0.21  0.09
J2134+4050  -8.122  87.617                    0.23                  
J2135+0118 -35.074  56.016 0.781        6.32                        
J2135-1822 -44.286  33.290              0.77                        
J2136+0041 -36.365  54.115 1.945  1.69  1.42  1.03  0.98            
J2136-0643 -39.496  47.573 0.940        0.61                        
J2136+4301  -6.762  89.390        3.43        0.30                  
J2137+0451 -33.311  59.777 2.371        1.15                        
J2137-2042 -45.556  30.418 0.636  8.00                              
J2137+2357 -20.667  75.903 0.604              0.15                  
J2137+3455 -12.893  84.009        1.28        0.71                  
J2137+5101  -0.896  94.843        2.61        0.34        0.11      
J2138-1849 -45.156  33.057                    1.71                  
J2138-2439 -46.830  24.999 0.819              0.72                  
J2139+0122 -35.816  56.764 1.401  0.95        0.64                  
J2139+1316 -28.392  67.759        1.70        0.45                  
J2139+1423 -27.537  68.599 2.427  1.03  0.60  0.47  0.18  0.13  0.09
J2139+1718 -25.683  71.120 1.500        1.19                        
J2139-2454 -47.020  24.707 0.940  1.39                              
J2140-1923 -45.792  32.512        1.15                              
J2140-2804 -48.063  20.221        0.81        0.43                  
J2140+3911 -10.092  87.335 1.306  4.97        0.84                  
J2140+4411  -6.378  90.701              6.17                        
J2141-3729 -49.077   6.069 0.423  1.06        0.43                  
J2142+0302 -35.336  58.870              1.50                        
J2142-0437 -39.751  50.950 0.344  1.82        0.66                  
J2142-2303 -47.319  27.628        1.69        0.41                  
J2142-2444 -47.708  25.201 0.833  0.75        0.43                  
J2143+1743 -26.084  72.184 0.211  0.65        0.31  0.14            
J2143+3337 -14.709  84.050        1.38        0.46                  
J2144+2810 -18.764  80.250 0.214        1.39                        
J2144-3312 -49.547  12.650        1.02        0.38                  
J2145-0434 -40.346  51.515 0.070              0.23                  
J2145+0719 -33.416  63.640 0.237  0.95                              
J2145+1115 -30.762  67.072 0.548  0.53        0.17                  
J2145-3142 -49.612  14.990 0.660        0.69                        
J2145-3357 -49.629  11.515 1.360        1.46                        
J2146+0427 -35.414  61.128 1.700  0.63        0.20                  
J2146-1525 -45.596  38.503 0.698  1.33        0.30                  
J2146-2326 -48.271  27.427                    0.43                  
J2146-2935 -49.419  18.248 1.414        0.59                        
J2147+0830 -33.048  65.110 2.610              0.59                  
J2147+0929 -32.262  65.864 1.113  0.96  0.34  0.24  0.17            
J2147-3601 -50.208   8.318 2.081              0.47                  
J2148+0657 -34.072  63.724 0.990  1.16  0.48  0.37  0.29  0.20  0.16
J2148-1723 -46.837  36.167 2.130              0.51                  
J2148+6107   5.713 102.638        2.89        1.04                  
J2149+0756 -33.727  64.916 0.520  1.74        1.51                  
J2150+1449 -29.266  71.082 0.400  4.18                              
J2150-2812 -50.244  20.604 0.865              0.46                  
J2151+0552 -35.444  63.382 0.740  0.67  0.44  0.42                  
J2151+0709 -34.599  64.568 1.364  0.97        0.95                  
J2151-2742 -50.263  21.411 1.485  1.27        0.13                  
J2151-3027 -50.785  17.145        1.22  1.07  0.58                  
J2152+1734 -27.696  73.706 0.871  1.12        0.30  0.20  0.15  0.10
J2153-1136 -45.610  44.554 1.582  4.49        0.54                  
J2153+1241 -31.212  69.793 2.227        0.77                        
J2153+1741 -27.814  74.029 0.230        0.77                        
J2153+4322  -8.567  92.055        1.59        0.32  0.25            
J2154-1501 -47.147  40.121 1.208  0.95        0.23                  
J2154+1727 -28.158  74.049 1.020  1.61        0.18                  
J2155-1139 -46.075  44.800        2.80                              
J2155+1914 -27.030  75.625        1.06                              
J2155-2137 -49.697  30.944 0.306        1.42                        
J2155+2250 -24.343  78.274 1.350  1.39        0.21                  
J2156-0037 -40.335  57.781 0.736              0.26                  
J2156-0333 -42.146  54.694        3.99                              
J2156-2012 -49.566  33.162 1.309  6.31                              
J2156+8337  22.431 118.243        3.16        0.53                  
J2157+1014 -33.617  68.485 0.761  1.33                              
J2157-1319 -47.074  42.836              0.31                        
J2157-1807 -49.068  36.296 1.423  3.57        2.59                  
J2157+3127 -18.235  84.818 1.486  0.80              0.12            
J2157-3219 -52.165  14.351 1.812        3.75                        
J2157-6941 -40.647 321.385 0.028              1.27                  
J2158-1501 -48.022  40.708 0.672  1.56  1.14  0.51  0.23            
J2158-3013 -52.246  17.799 0.116  0.91        0.33                  
J2159-0105 -41.290  57.916 1.094  2.40        0.42                  
J2200+1030 -33.965  69.303 0.172  4.26                              
J2200+2137 -26.035  78.339 0.770  1.36        0.52                  
J2200-3716 -52.738   6.214                    0.67                  
J2201+0312 -39.029  62.746                    0.61                  
J2201+3310 -17.513  86.736              1.26                        
J2201+5048  -3.532  97.718 1.899  1.19        0.56        0.13      
J2202-2335 -51.942  28.705 2.118  0.97        0.40                  
J2202+4216 -10.441  92.658 0.069  1.07  0.37  0.23  0.17  0.11  0.06
J2203+1007 -34.827  69.666 1.005  3.58        0.99  0.27            
J2203+1725 -29.634  75.740 1.075              0.26  0.14  0.08      
J2203+3145 -18.779  86.025 0.295  1.22  0.94  0.31  0.19  0.11      
J2203+3711 -14.536  89.559 1.817        0.46                        
J2203+6240   5.833 105.009                                0.13      
J2203+6750   9.971 108.139        1.21        0.28                  
J2203+7151  13.135 110.647 1.535  1.23                              
J2204+0440 -38.631  64.769 0.027              0.98                  
J2204+3632 -15.174  89.322 0.073              0.40                  
J2205+0117 -40.917  61.541              0.97                        
J2205+2926 -20.917  84.925        1.75        0.47                  
J2205+7436  15.215 112.515        1.34        0.21                  
J2206-0031 -42.372  59.978 2.196              0.28                  
J2206-1835 -51.165  36.732 0.619 19.62                              
J2206-2119 -52.162  32.623 0.576  1.65                              
J2207+0041 -42.603  59.908 1.906        1.07                        
J2207+1652 -30.764  76.196 1.640              0.16                  
J2208+1808 -29.911  77.294 3.140  1.78                              
J2208+6519   7.662 107.010 1.120  5.43        0.36                  
J2208+7423  14.941 112.526 1.102  1.35        0.49                  
J2209+3556 -16.321  89.835 1.464              0.25                  
J2209+3742 -14.856  90.872 1.493  4.24        0.73                  
J2209+5158  -3.306  99.362        2.66        1.21                  
J2210+0857 -36.809  70.008        1.35        0.92                  
J2210+2013 -28.735  79.375 0.282  1.94                              
J2211-1328 -50.277  44.952 0.392  1.20        0.32                  
J2211+1841 -30.047  78.436 0.070  1.07        0.24                  
J2211-3707 -55.046   6.221 0.320  0.88                              
J2212+0152 -42.021  63.751 1.126  6.18                              
J2212+0819 -37.593  69.848 0.484  1.11        0.19                  
J2212+2355 -26.087  82.312 1.125  0.48        0.22  0.20  0.18      
J2212+2759 -22.994  85.217        1.25        0.23                  
J2212+3308 -18.845  88.484        0.65        0.40                  
J2213+0847 -37.502  70.564              1.00                        
J2213-2529 -54.611  26.467 1.833  1.35        0.41                  
J2213+2910 -22.154  86.122 1.596  0.58        0.41                  
J2213+3623 -16.358  90.701        0.97        0.62                  
J2214+0711 -38.752  69.277 0.441              0.14                  
J2214-2521 -54.967  26.837 0.087  2.02        0.98                  
J2214-3835 -55.437   3.540 0.389  2.56        2.16                  
J2215+0201 -42.495  64.543              0.44                        
J2215+2902 -22.562  86.472 0.229        0.68                        
J2215-2944 -55.729  19.235 2.704  1.66                              
J2216-1452 -52.078  43.860              0.45                        
J2216+3102 -21.107  87.971 2.462  1.05        1.05                  
J2216+3518 -17.621  90.570 0.510  0.50        0.21  0.16  0.13      
J2217+0220 -42.705  65.358 3.572              0.17  0.23            
J2217-1902 -53.728  37.520        0.72        0.53                  
J2217+2421 -26.452  83.590 0.505  0.47        0.20                  
J2217+3156 -20.453  88.652 2.200              0.49                  
J2218+0052 -44.830  62.024 1.274  0.54        0.07                  
J2218-0335 -46.649  59.112 0.901  1.15  0.54  0.32  0.23            
J2218+1520 -33.557  77.156 2.335  0.57        0.21                  
J2219+0229 -42.920  65.906 2.216        0.55                        
J2219-1221 -51.439  47.882              1.67                        
J2219+1806 -31.626  79.528 1.071              0.20                  
J2219+2120 -29.201  82.019 0.200              0.16                  
J2219+2141 -28.923  82.242 1.520  3.53        0.34                  
J2219+2613 -25.371  85.417 0.085  1.16        0.57                  
J2219-2719 -56.376  23.749 3.634  2.26        2.67                  
J2220+0204 -43.382  65.707 1.600        1.76                        
J2220+3354 -19.291  90.519 0.443        0.38                        
J2221+1117 -37.072  74.522 2.159        0.38                        
J2222-1144 -51.956  49.483        1.47        0.45                  
J2222+1213 -36.639  75.664 1.393  1.26        0.53                  
J2222+1344 -35.484  76.883        1.02        0.48                  
J2222+1441 -34.794  77.661              0.88                        
J2222-2107 -55.642  34.825              0.44                        
J2223-0206 -46.714  61.934 0.056        1.13                        
J2223-3455 -57.476   9.852 0.298              0.35                  
J2223+6249   4.657 106.980        9.30        0.73                  
J2224-1126 -52.062  50.145 0.115  0.79        0.54                  
J2224+6016   2.415 105.743                    1.79                  
J2225-0457 -48.843  59.028 1.404  0.89  0.49  0.35  0.22            
J2225+2118 -30.087  83.228 1.959  1.53  1.26  0.52  0.35            
J2226+0052 -46.497  64.002 2.250              0.16                  
J2227+0355 -43.334  69.109 1.249  1.05        0.25                  
J2227-1946 -56.343  37.791              1.99                        
J2227+3715 -17.265  93.637 0.975        1.80                        
J2228-0753 -51.175  55.983 0.638  2.38                              
J2228+4419 -11.470  97.819                    0.92                  
J2229+0114 -45.676  67.031        1.18        0.48                  
J2229-0832 -51.702  55.290 1.560  0.82        0.18  0.11  0.07  0.04
J2229+6646   7.677 109.626 0.113        0.91                        
J2230-1325 -54.334  48.448 1.420  1.49        1.01                  
J2230-3942 -58.303   0.538 0.318  1.50        0.37                  
J2230-4416 -57.089 352.305 1.326  1.20        0.31                  
J2230+6946  10.164 111.317 1.413  0.66  1.38  0.29                  
J2231-0943 -52.825  54.176 0.918  0.47                              
J2231-1422 -55.074  47.273 1.392  0.78                              
J2231+3921 -15.924  95.519 0.017        4.21                        
J2231+5922   1.206 105.986                                0.10      
J2232+1143 -38.582  77.506 1.037  1.74  1.04  0.34  0.14  0.14  0.07
J2232-1659 -56.349  43.216 1.780  2.93        0.96                  
J2233+1008 -40.002  76.501 1.854  2.99        0.21                  
J2234-2055 -58.324  36.807 1.443  1.44        0.33                  
J2235-1826 -57.693  41.358 2.153  1.73        0.38                  
J2235+3418 -20.689  93.516        2.95                              
J2235-4835 -56.065 344.556 0.506  1.87        0.38                  
J2236-0406 -50.390  62.534 0.400        0.52                        
J2236+0830 -41.681  75.744 0.974        1.98                        
J2236-1433 -56.214  47.947 0.325  1.30        0.50  0.14            
J2236-1706 -57.226  43.676 0.647              0.28                  
J2236-2309 -59.282  32.842        1.76                              
J2236+2828 -25.649  90.185 0.795  0.69  0.42  0.34  0.15  0.06      
J2236+7322  13.013 113.627 1.345  0.49        0.52                  
J2237-1145 -55.106  52.528              0.66                        
J2237-2506 -59.912  29.171 1.279  2.00        0.96                  
J2237-3921 -59.597   0.663 0.297        0.54                        
J2237+4216 -13.989  98.048 1.010  0.70                              
J2238+0412 -45.118  72.148 1.009        0.70                        
J2238+0724 -42.747  75.123 1.011  0.80        0.26                  
J2238+1242 -38.753  79.748 0.335  1.13        0.27                  
J2238+2749 -26.416  90.166 0.835  0.52        0.31                  
J2238+6804   8.359 111.047        1.33        0.51                  
J2239+1222 -39.165  79.709 1.484  0.53                              
J2239-2153 -59.599  35.609                    0.27                  
J2240-0836 -53.890  57.644 0.580  1.12        0.30                  
J2240+5133  -6.209 103.208        1.74        0.32                  
J2241+0953 -41.442  78.236 1.707              0.27        0.07  0.12
J2241-3559 -61.152   6.986        1.35                              
J2241+4120 -15.184  98.233 0.726  0.73                              
J2242+2955 -25.118  92.242 1.650  0.72                              
J2242+8224  20.642 118.691        7.28        1.63                  
J2243+1814 -35.097  85.188              1.21                        
J2243-2544 -61.390  28.423 0.774  1.24        0.57                  
J2244+1632 -36.498  84.007              0.57                        
J2244+2600 -28.719  90.404 2.042  1.41        1.01                  
J2244+4057 -15.804  98.563 1.171  2.35        0.22  0.08            
J2245+0324 -46.929  73.219 1.340              0.30  0.41            
J2245+0500 -45.806  74.905 1.091  0.55        0.16                  
J2245-0755 -54.608  59.985 1.807  0.70        0.20                  
J2246-1206 -57.071  53.935 0.632  1.58        0.30  0.15            
J2247+0310 -47.518  73.672 1.571  0.84        0.48                  
J2247-0850 -55.561  59.223        1.91        0.39                  
J2247-1237 -57.664  53.506 1.892              0.13                  
J2247-3657 -62.023   4.596 2.252  1.28        0.30                  
J2247+4723 -10.458 102.298        1.60                              
J2248-0157 -51.187  68.139              0.51                        
J2248-3235 -62.921  13.875 2.268  1.29  0.58  0.48                  
J2248+3718 -19.412  97.494 1.541  2.30        0.43                  
J2248+7054  10.433 113.181              1.03                        
J2249+1136 -41.323  81.724 0.026  2.23  1.15                        
J2249+1331 -39.761  83.173 0.768  2.55                              
J2249+2107 -33.386  88.332 1.274              0.63                  
J2249-3039 -63.121  18.150 1.305  0.83                              
J2250+1419 -39.196  83.958 0.235  2.67        3.28                  
J2250-2806 -63.315  23.820 0.525              0.22  0.06            
J2250+4652 -11.104 102.429              4.38                        
J2250+5550  -3.136 106.577        1.01                    0.31      
J2251+1436 -39.098  84.394              0.89                        
J2251-1848 -61.252  43.428              2.44                        
J2251+2217 -32.750  89.758 3.668        0.41                        
J2252-2008 -61.966  40.984              0.82                        
J2252-2047 -62.166  39.668        1.45        0.56                  
J2252+7043  10.083 113.448        4.11        0.25                  
J2253+0105 -49.974  73.049                    0.54                  
J2253+0236 -48.845  74.585        1.48        0.67                  
J2253+1608 -38.184  86.179 0.859  1.87  0.48  0.50  0.41  0.11  0.07
J2253+1942 -35.091  88.394        0.95        0.21  0.10            
J2253+3236 -23.986  95.945 0.258  2.01        0.29                  
J2254+0054 -51.530  71.042        2.47        0.41                  
J2254+1136 -41.940  82.851 0.326  0.96                              
J2254+1341 -40.263  84.498 0.673              0.13                  
J2254+2445 -30.911  91.781 2.328  2.12                              
J2254+6209   2.327 109.797                    1.78                  
J2255-0844 -56.922  61.293        2.67        0.33                  
J2255+4202 -15.835 101.056 1.476  0.99  0.52  0.39                  
J2256-1249 -59.616  55.362              0.49                        
J2256-2011 -62.893  41.607 0.650  1.37        0.32                  
J2256+2301 -32.633  91.216 1.831  1.34        1.34                  
J2256-2735 -64.424  25.226 1.751  2.54                              
J2257+0243 -49.406  75.834 2.081              0.16        0.10      
J2257+0743 -45.522  80.493 0.190  0.94  1.03  0.25  0.18            
J2257-3627 -64.110   4.727 0.006  2.50                              
J2257+4154 -16.109 101.293 2.150  6.32                              
J2258+0203 -50.177  75.654 2.663  1.97        0.79                  
J2258+0516 -47.618  78.624 2.545        0.39                        
J2258-2758 -64.920  24.455 0.926  1.51        0.23  0.17  0.16  0.15
J2258+5719  -2.296 108.245        2.39        0.46        0.25      
J2259-0811 -57.347  63.202 1.381  0.87                              
J2259-2920 -65.304  21.238                    0.29                  
J2300+0337 -49.263  77.715 1.800  1.04                              
J2300+1037 -43.610  83.749 2.816  1.09        0.18                  
J2300+1235 -42.045  85.382              2.47                        
J2300+1655 -38.411  88.446 1.284  4.01        0.63                  
J2300-2644 -65.305  27.497 1.481  1.46                              
J2301-0158 -53.521  71.905 0.778  0.93        0.40                  
J2301+3513 -22.439  98.870 0.136        0.60                        
J2301+3726 -20.458  99.972 2.179  0.81                              
J2301+5706  -2.627 108.463        6.03        0.56                  
J2302-0757 -57.781  64.411              1.23                        
J2302+6405   3.690 111.463        1.92        0.44                  
J2303-1002 -59.456  61.874        1.53                              
J2303+1431 -40.751  87.445        1.11        0.28                  
J2303-1841 -63.720  45.964 0.129  1.94        0.28                  
J2303-3030 -66.088  18.432 1.039  1.58        1.05                  
J2303+3853 -19.289 100.943 1.746  1.51                              
J2303-6807 -45.953 317.044 0.516              0.33                  
J2304+0620 -47.700  81.356 1.268  1.14        0.47                  
J2304+2331 -33.163  93.509 1.244  1.05        0.32                  
J2304+2710 -29.923  95.497 1.290        0.43                        
J2305+8242  20.568 119.530 0.620  1.55        0.24                  
J2306-0459 -56.572  69.765 1.139  2.12        0.47                  
J2307+1450 -41.047  88.859 0.503              0.75                  
J2307+1901 -37.454  91.630 0.313  1.14        0.24                  
J2307+1920 -37.141  91.737              1.19                        
J2307-2247 -66.125  37.695        3.14        0.68                  
J2307+3230 -25.421  98.799 1.937  1.13        0.84                  
J2307+3802 -20.388 101.304 0.400  4.41                              
J2308+0946 -45.485  85.481 1.905  0.61        0.29                  
J2308+2008 -36.523  92.425 0.234  1.95        0.39                  
J2309+2839 -29.135  97.511              0.79                        
J2309-3059 -67.387  17.072 1.380              0.25                  
J2309+3726 -21.123 101.458              2.07                        
J2309+6820   7.310 113.780        1.19        0.38                  
J2310+1055 -44.749  86.875 0.494  0.79        0.46                  
J2310+6730   6.509 113.537              0.94                        
J2311+1008 -45.522  86.518 0.433              0.30                  
J2311-1306 -62.817  59.075        2.35                              
J2311+3156 -26.310  99.421 1.856        0.52                        
J2311+3425 -24.027 100.484 1.817  1.04        0.28  0.10            
J2311+4543 -13.704 105.384 1.447  0.72        0.17        0.08  0.11
J2312-0109 -54.803  76.394 1.428        0.76                        
J2312+3847 -20.177 102.766 2.170  1.80              0.33            
J2312+7241  11.240 115.696                    0.11                  
J2313-1830 -65.927  48.826              0.41                        
J2313+4712 -12.475 106.289 0.742        0.71                        
J2314+1923 -37.870  93.574 0.091        0.73                        
J2314-3138 -68.519  15.070 1.323  0.91        0.36                  
J2314-4455 -63.663 344.088 2.884              0.37                  
J2315+8631  23.947 121.462 0.883  1.13        0.58                  
J2316+0405 -51.285  83.108 0.220  5.95        1.46                  
J2316+1618 -40.859  92.338 0.659                          0.22      
J2316-3349 -68.582   9.019 3.100  1.15                              
J2316-4041 -66.259 352.109 2.448  1.19        0.21                  
J2316-4337 -64.710 346.077 1.847              2.83                  
J2317+1539 -41.550  92.250              0.29                        
J2317-1756 -66.479  51.059        2.52                              
J2317+2902 -29.509  99.449        1.46        0.84                  
J2318-1659 -66.192  53.353 2.462  1.06        0.28                  
J2318+1914 -38.433  94.573              0.44                        
J2318+2404 -34.105  97.234 1.054  0.58        0.29                  
J2318-4010 -66.723 352.980 1.820  0.68                              
J2319-3656 -68.337   0.356 0.480              0.35                  
J2320-0027 -55.526  79.913 2.200        0.38                        
J2320+0513 -50.916  85.493 0.622  0.55  0.34  0.22  0.17  0.14  0.06
J2320+1829 -39.364  94.791 0.735  0.87                              
J2321-0827 -61.661  70.008 3.164              0.42                  
J2321+2732 -31.258  99.760 1.253  0.66  1.07  0.20                  
J2321+3204 -27.083 101.753 1.489  0.69        0.21  0.07            
J2322+0812 -48.633  88.521 2.090  2.06        1.14                  
J2322+1843 -39.332  95.391 1.728  0.93        0.71                  
J2322+1912 -38.856  95.540              4.16                        
J2322-2011 -68.591  47.130              0.62                        
J2322+4445 -15.289 106.799 1.310  0.43                              
J2322+5057  -9.473 109.008 1.279  1.00  0.32  0.28  0.16            
J2322+6911   7.681 115.172        1.61        0.49                  
J2323-0150 -57.026  79.321 1.774              1.06                  
J2323-0317 -58.221  77.812 1.410              0.36  0.13            
J2323-0617 -60.522  73.983 2.144  1.10        0.36                  
J2323-1612 -66.942  56.739 1.383  2.56        0.86                  
J2323+2735 -31.367 100.188 1.690        1.64                        
J2324-2719 -70.761  27.428 1.270        6.23                        
J2324-3430 -69.935   6.106              1.31                        
J2324-3714 -69.013 358.746 0.370  1.30        0.34                  
J2325-0344 -58.838  77.859 1.509        2.14                        
J2325-1641 -67.600  56.333              0.57                        
J2325+4806 -12.345 108.543        2.18        0.39                  
J2325+7917  17.111 118.895        3.89        3.25                  
J2326+0112 -55.056  83.750 0.335              0.58                  
J2326-0202 -57.758  80.511 0.188                          0.28      
J2326+1507 -43.026  94.561 1.345                          0.17      
J2327+0940 -47.958  91.210 1.843  2.01        0.24  0.07  0.09  0.03
J2327-1447 -66.966  61.133 2.465  0.60        0.40                  
J2327+1524 -42.823  94.874 0.046  2.46        0.60                  
J2327+1533 -42.719  95.027 0.988  1.47        0.37                  
J2327+7643  14.642 118.143        1.06        0.17                  
J2327+8012  17.953 119.316        1.21        0.19                  
J2328-0634 -61.556  75.513 1.600        0.26                        
J2328+1929 -39.219  97.457        1.42        0.83                  
J2328+1956 -38.867  97.837              0.40                        
J2328+2937 -29.857 102.133 1.015  0.81        0.53                  
J2329-4730 -64.055 335.795 1.304  3.56        0.30                  
J2330+1100 -47.130  93.135 1.489  1.05  0.44  0.81        0.11      
J2330+3155 -27.899 103.665        3.55        0.40                  
J2330+3348 -26.092 104.276 1.809  0.76        0.15                  
J2331-1556 -68.385  60.059 1.153  1.56  1.15  0.50  0.45            
J2331-2148 -70.978  44.867 0.563                    0.06            
J2331-3811 -70.017 354.381 1.197  0.92        0.25                  
J2331+4522 -15.261 108.647        2.49                              
J2332+0838 -49.494  92.263 0.600  1.00        0.18                  
J2332-4118 -68.447 346.785 0.671  1.89        0.45                  
J2333-0131 -58.269  83.527 1.062              0.24                  
J2333-2343 -72.190  39.696 0.048  1.99  0.70  0.51                  
J2333+3901 -21.365 106.749 0.319  1.35        0.38                  
J2334+0736 -50.550  91.953 0.401  0.81        0.57  0.20  0.31      
J2334-3452 -71.868   3.027              1.77                        
J2335-0131 -58.558  84.341 1.184              0.79                  
J2335+2934 -30.425 103.725 2.060  2.43        0.32                  
J2336-4115 -69.126 345.615 1.406  1.71        0.38                  
J2337-0230 -59.750  84.318 1.072  1.13  0.87  0.33        0.10      
J2337-1752 -70.700  57.816 1.446              0.54                  
J2337+2617 -33.691 103.025              0.45                        
J2338+2124 -38.388 101.316 0.291  1.30        0.28                  
J2339+0244 -55.465  90.040 2.666  1.18        0.56                  
J2339-1206 -67.469  71.296                    0.19                  
J2339-2310 -73.352  42.775        1.86        0.44                  
J2339-3310 -73.426   7.297 1.802  2.88        0.55                  
J2339+6010  -1.457 114.145        3.43        0.36        0.10      
J2340+0004 -58.095  88.079 0.185        1.24                        
J2340-0053 -58.711  87.036 2.086  1.53        0.82                  
J2340+0959 -49.042  95.613              0.36                        
J2340+2641 -33.533 103.941 0.372  3.14        0.50  0.32            
J2340+3319 -27.281 106.464 1.000  0.74        0.58                  
J2341+0018 -58.306  87.907 0.277  2.26                              
J2341+1928 -40.403 101.102 1.780  2.51        0.62                  
J2342-0322 -61.151  85.470 0.892  1.38        0.33                  
J2342-2223 -73.732  46.156        1.26        0.69                  
J2343+1543 -44.111 100.018 1.446              0.30                  
J2343+2339 -36.605 103.447 1.328  1.00                              
J2343+7003   7.944 117.245        0.84        0.30                  
J2344+2952 -30.785 106.073 0.949  3.84                              
J2344+8226  19.878 120.678 0.735  7.30        6.08                  
J2345-1555 -70.985  65.741 0.621  0.81        0.18  0.06            
J2346+0705 -52.364  96.050 0.172  2.58                              
J2346+0930 -50.131  97.571        1.39  0.58  0.45        0.11      
J2346+3011 -30.625 106.761                    0.54                  
J2347+1135 -48.301  99.117 0.333        2.64                        
J2347-1856 -73.116  58.621        1.98        1.11                  
J2347+2719 -33.435 105.974 0.646  1.12        0.33                  
J2347+4310 -18.165 110.777 1.556  1.16        0.54                  
J2347+5142  -9.908 112.960 0.044  1.37        0.35  0.09            
J2348-0425 -62.747  86.615 1.106  1.23        0.37                  
J2348-1631 -71.892  65.605 0.576  1.03  0.80  1.04  0.23            
J2349-0438 -63.047  86.833 2.300        0.56                        
J2349+0534 -54.013  96.047 0.419  0.83        0.17                  
J2349+3849 -22.473 109.960 1.032              0.32        0.07      
J2349+4535 -15.919 111.772              0.77                        
J2350+0227 -57.014  94.402 0.504  0.76                              
J2350+0812 -51.666  98.068 1.700  2.17                              
J2350+1106 -48.963  99.693 0.921              0.23                  
J2351-2203 -75.530  50.281 2.054  1.13        0.31                  
J2352+3947 -21.694 110.924 1.682  0.92        0.48                  
J2352+7044   8.427 118.167        1.36        0.36                  
J2353-2743 -77.069  27.009 0.889              0.41                  
J2353-3037 -76.915  14.075 0.737  1.75        0.34                  
J2353+5518  -6.637 114.790 1.927              0.22                  
J2354-0019 -59.876  93.471 0.462  0.48        0.75                  
J2354-0405 -63.290  90.161 0.720        1.86                        
J2354-1513 -72.197  72.105 2.668  0.62  0.74  0.17                  
J2354+4553 -15.845 112.726 1.992  2.00        0.47  0.30  0.28      
J2355+1541 -45.110 103.889 1.804  3.61        0.80                  
J2355-2125 -75.951  53.890        1.32        0.73                  
J2355+2835 -32.704 108.501 0.731              0.25                  
J2355-3357 -76.157   0.007 0.706        2.82                        
J2355+4950 -12.025 113.775 0.238  2.48        0.85  0.54            
J2356-6820 -47.969 310.589 1.716              0.37                  
J2356+8152  19.228 120.960 1.344  0.71        0.33  0.07  0.10  0.05
J2357-0152 -61.619  93.592 0.812              0.36                  
J2357-1125 -69.827  81.506 0.960              0.39                  
J2357-2451 -77.651  40.601 1.614  1.16        0.40                  
J2358+0430 -55.876  98.985 2.294  1.33                              
J2358-1020 -69.039  83.706 1.636  0.68  0.20  0.30        0.10      
J2358+1955 -41.251 106.450 1.066              0.62  0.22            
J2358+3922 -22.381 112.069 1.198  2.17        0.24                  
J2358+4921 -12.593 114.157 1.052  0.68        0.37                  
J2359+2036 -40.656 106.981              3.37                        
J2359-3133 -77.873   8.473 0.990  0.70  0.59  0.17        0.20      
J2359+3850 -22.922 112.058 2.704  1.13        0.21                  
J2359+7028   8.043 118.611              0.66                        

